Thermodynamic quantum Fokker-Planck equations and their application to thermostatic Stirling engine

We developed a computer code for the thermodynamic quantum Fokker-Planck equations (T-QFPE), derived from a thermodynamic system-bath model. This model consists of an anharmonic subsystem coupled to multiple Ohmic baths at different temperatures, which are connected to or disconnected from the subsystem as a function of time. The code numerically integrates the T-QFPE and their classical expression to simulate isothermal, isentropic, thermostatic, and entropic processes in both quantum and classical cases. The accuracy of the results was verified by comparing the analytical solutions of the Brownian oscillator. Additionally, we illustrated a breakdown of the Markovian Lindblad-master equation in the pure quantum regime. As a demonstration, we simulated a thermostatic Stirling engine employed to develop non-equilibrium thermodynamics [S. Koyanagi and Y. Tanimura, J. Chem. Phys 161, 114113 (2024)] under quasi-static conditions. The quasi-static thermodynamic potentials, described as intensive and extensive variables, were depicted as work diagrams. In the classical case, the work done by the external field is independent of the system-bath coupling strength. In contrast, in the quantum case, the work decreases as the coupling strength increases due to quantum entanglement between the subsystem and bath. The codes were developed for multicore processors using Open multiprocessing (OpenMP) and for graphics processing units (GPU) using the Compute United Device Architecture (CUDA). These codes are provided as supplementary materials.

==> LTFP/LTFP/CUDA_LTFP.cu <==
#include "CUDA_LTFP.cuh"
#include <iostream>
#include <iomanip>

using namespace std;

__constant__  double DevAB4Const[7]; // Use the Device constant memory to memorize the coefficients of the 4th order Adams-Bashforth method
__constant__  double DevAM4Const[8]; // Use the Device constant memory to memorize the coefficients of the 4th order Adams-Moulton method


void CUDA_LTFP::Setup_RK4()
{

	// Allocate the memory for the Wigner Distribution Functions
	GetWignerMemory();

	// Compute the position and the momentum at the discretized points
	GetPQVal();

	// Compute the destination of the transition between the WDFs
	SetWDF_Jump();

	// Set Pade Frequency 
	SetPadeFrequency();

	// Input Operator Coefficients
	SetOperators();

	// Input other constants
	SetCoefficients();

	// Input Grid and Block variables to run CUDA kernel
	SetGridBlock();

}


void CUDA_LTFP::Setup_PCM()
{

	// Allocate the memory for the Wigner Distribution Functions
	GetWignerMemory_PCM();

	// Compute the position and the momentum at the discretized points
	GetPQVal();

	// Compute the destination of the transition between the WDFs
	SetWDF_Jump();

	// Set Pade Frequency 
	SetPadeFrequency();

	// Input Operator Coefficients
	SetOperators();

	// Input other constants
	SetCoefficients();

	// Input Grid and Block variables to run CUDA kernel
	SetGridBlock();

	// Input the coefficients of 4th order Adams-Bashforth and 4th order Adams-Moulton methods
	SetPCCoefficients();

}


void CUDA_LTFP::OneStepEvolution_PCM()
{

	// Perform Time Evolution for one step using
	// the predictor-corrector method
	/////////////////////////////////////////////////////

	if (FirstStep) {

		// Compute "PreviousX" and "PreviousU" at the first step
		////////////////////////////////////////////////////////////

		CalculateExpVal();

		PreviousX = ExpQ;
		PreviousU = ExpP2 / (2.0 * m) + PotenC[0][1] * ExpQ2 + PotenC[0][2] * ExpQ3 + PotenC[0][3] * ExpQ4;

		FirstStep = false;

	}

	double TemperatureIntegral;

	if (PCCounter <= 2) { 

		// We perform the time evolution for the first 3 steps using RK4.
		///////////////////////////////////////////////////////////////////


		// Compute "KOne"
		///////////////////////////////////////////////////////

		SetForce(0);
		SetExpFactor(0);

		Kernel_PartEvolutionABM <<< WignerGrid, WignerBlock >>>
			(HostDevDW[PCCounter], DevW, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
				DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
				A[0], T[0], N, K);

		cudaDeviceSynchronize();

		Kernel_WignerAdd <<< WignerGrid, WignerBlock >>> (DevKOne, DevW, HostDevDW[PCCounter], 0.5);
		cudaDeviceSynchronize();

		// Compute "KTwo"
		////////////////////////////////////////////

		SetForce(1);
		SetExpFactor(1);

		Kernel_PartEvolution <<< WignerGrid, WignerBlock >>>
			(DevKTwo, DevW, DevKOne, 0.5, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
				DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
				A[1], T[1], N, K);

		cudaDeviceSynchronize();

		// Compute "KThree"
		/////////////////////////////////////////////

		Kernel_PartEvolution <<< WignerGrid, WignerBlock >>>
			(DevKThree, DevW, DevKTwo, 1.0, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
				DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
				A[1], T[1], N, K);

		cudaDeviceSynchronize();

		// Compute "KFour"
		//////////////////////////////////////////////

		Kernel_Scalor <<< WignerGrid, WignerBlock >>> (DevW, MINUS_ONE_THIRD);

		SetForce(2);
		SetExpFactor(2);

		cudaDeviceSynchronize();

		Kernel_PartEvolution <<< WignerGrid, WignerBlock >>>
			(DevW, DevW, DevKThree, 1.0 / 6.0, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
				DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
				A[2], T[2], N, K);

		cudaDeviceSynchronize();

		// Add "KOne", "KTwo", and "KThree" to the auxiliary WDFs and proceed one step.
		/////////////////////////////////////////////////////////////////////////////////

		TemperatureIntegral = (T[0] + 4.0 * T[1] + T[2]) / 6.0;

		Kernel_EvolutionRK4 <<< WignerGrid, WignerBlock >>>
			(DevW, DevKOne, DevKTwo, DevKThree, DevPadeXiSumADO, TemperatureIntegral);

		cudaDeviceSynchronize();

		// Multiply the Damping Correction Multiplier(DCM)
		////////////////////////////////////////////////

		Kernel_ExpForABM <<< WignerGrid, WignerBlock >>> (DevDW,  DevPadeXiSumADO, TemperatureIntegral, PCCounter);
		cudaDeviceSynchronize();

		// Add 1 to the "PCCounter"
		////////////////////////////////////////////////
		++PCCounter;

	}
	else {

		// After 3 steps passed, we perform the evolution 
		// using the predictor-corrector method.
		//////////////////////////////////////////////////////

		// Compute the predictor using the 4th order Adams-Bashforth method
		SetExpFactor(0);

		Kernel_PartEvolutionABM <<< WignerGrid, WignerBlock >>> 
			(HostDevDW[PCCounter % 4], DevW, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
				DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
				A[0], T[0], N, K);
		cudaDeviceSynchronize();

		Kernel_EvolutionAB4 <<< WignerGrid, WignerBlock >>> (DevKOne, DevW, DevDW, PCCounter);
		cudaDeviceSynchronize();

		// Compute the predictor using the 4th order Adams-Moulton method

		SetForce(2);
		SetExpFactor(2);

		Kernel_PartEvolutionABM <<< WignerGrid, WignerBlock >>>
			(HostDevDW[(PCCounter + 1) % 4], DevKOne, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
				DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
				A[2], T[2], N, K);

		TemperatureIntegral = (T[0] + 4.0 * T[1] + T[2]) / 6.0;
		cudaDeviceSynchronize();

		Kernel_EvolutionAM4 <<< WignerGrid, WignerBlock >>> (DevW, DevDW, DevPadeXiSumADO, TemperatureIntegral, PCCounter + 1);

		// Add 1 to the "PCCounter"
		////////////////////////////////////////////////
		++PCCounter;

		if (PCCounter >= 7) {
			PCCounter = 3;
		}
		cudaDeviceSynchronize();

	}

	HostWUpdated = false;

	ComputeWorks();

}



void CUDA_LTFP::OneStepEvolution_RK4()
{

	if (FirstStep) {

		// Compute "PreviousX" and "PreviousU" at the first step
		////////////////////////////////////////////////////////////

		CalculateExpVal();

		PreviousX = ExpQ;
		PreviousU = ExpP2 / (2.0 * m) + PotenC[0][1] * ExpQ2 + PotenC[0][2] * ExpQ3 + PotenC[0][3] * ExpQ4;

		FirstStep = false;

	}

	double TemperatureIntegral;

	// Compute "KOne"
	////////////////////////////////////////////

	SetForce(0);
	SetExpFactor(0);

	Kernel_PartEvolution <<< WignerGrid, WignerBlock >>> 
		(DevKOne, DevW, DevW, 0.5, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal, 
			DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor, 
			A[0], T[0], N, K);

	cudaDeviceSynchronize();
	
	// Compute "KTwo"
	////////////////////////////////////////////

	SetForce(1);
	SetExpFactor(1);

	Kernel_PartEvolution <<< WignerGrid, WignerBlock >>>
		(DevKTwo, DevW, DevKOne, 0.5, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
			DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
			A[1], T[1], N, K);

	cudaDeviceSynchronize();

	// Compute "KThree"
	/////////////////////////////////////////////

	Kernel_PartEvolution <<< WignerGrid, WignerBlock >>>
		(DevKThree, DevW, DevKTwo, 1.0, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
			DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
			A[1], T[1], N, K);

	cudaDeviceSynchronize();

	// Compute "KFour"
	//////////////////////////////////////////////

	Kernel_Scalor <<< WignerGrid, WignerBlock >>> (DevW, MINUS_ONE_THIRD);

	SetForce(2);
	SetExpFactor(2);

	cudaDeviceSynchronize();

	Kernel_PartEvolution <<< WignerGrid, WignerBlock >>>
		(DevW, DevW, DevKThree, 1.0 / 6.0, DevShiftOpX, DevShiftOpP, DevDdxVal, DevDdpVal, DevD3dp3Val, DevDisVal, DevFluVal,
			DevForce1, DevForce3, DevGoup, DevGodown, DevSubscript, DevSumscript, DevGodownFactor, DevExpFactor,
			A[2], T[2], N, K);

	cudaDeviceSynchronize();

	// Adding KOne, KTwo, and KThree
	//////////////////////////////////////////////

	TemperatureIntegral = (T[0] + 4.0 * T[1] + T[2]) / 6.0;

	Kernel_EvolutionRK4 <<< WignerGrid, WignerBlock >>>
		(DevW, DevKOne, DevKTwo, DevKThree, DevPadeXiSumADO, TemperatureIntegral);

	cudaDeviceSynchronize();

	HostWUpdated = false;

	ComputeWorks();

}

void CUDA_LTFP::SetForce(int StepIndex)
{

	for (int abon = 0; abon < MeshQ; ++abon) {

		HostForce1[abon] = 0.0;

		for (int dbon = 0; dbon <= 3; ++dbon) {
			HostForce1[abon] += PotenC[StepIndex][dbon] * (dbon + 1) * pow(QVal[abon], dbon);
		}

		HostForce3[abon] = 6.0 * PotenC[StepIndex][2] + 24.0 * PotenC[StepIndex][3] * QVal[abon];

	}

	cudaMemcpy(DevForce1, HostForce1, sizeof(double) * MeshQ, cudaMemcpyHostToDevice);
	cudaMemcpy(DevForce3, HostForce3, sizeof(double) * MeshQ, cudaMemcpyHostToDevice);

}

void CUDA_LTFP::SetExpFactor(int StepIndex)
{

	double TemperatureIntegral;

	if (StepIndex == 2) {

		TemperatureIntegral = -dt * (T[0] + 4.0 * T[1] + T[2]) / 6.0;

		for (int dbon = 0; dbon < K; ++dbon) {
			HostExpFactor[dbon] = exp(PadeXi[dbon] * TemperatureIntegral);
		}

	}
	else if (StepIndex == 1) {

		TemperatureIntegral = -dt * (5.0 * T[0] + 8.0 * T[1] - T[2]) / 24.0;

		for (int dbon = 0; dbon < K; ++dbon) {
			HostExpFactor[dbon] = exp(PadeXi[dbon] * TemperatureIntegral);
		}

	}
	else {

		for (int dbon = 0; dbon < K; ++dbon) {
			HostExpFactor[dbon] = 1.0;
		}

	}

	cudaMemcpy(DevExpFactor, HostExpFactor, sizeof(double) * K, cudaMemcpyHostToDevice);

}


void CUDA_LTFP::ResetWigner(double Alpha, double Beta)
{

	// Reset "HostW"
	/////////////////////////////////////////////////////

	for (int abon = 0; abon < FullWignerMesh; ++abon) {
		HostW[abon] = 0.0;
	}

	// We set the WDF as following function
	// 
	// W_0 (p,q;t) = C exp(-Beta * (p^2 / 2m + Alpha * q^2 / 2)),
	// 
	// where C is the normalization constant.

	double C;

	C = sqrt(Alpha * Beta / m) * 0.5 / PI;

	for (int bbon = 0; bbon < MeshQ; ++bbon) {
		for (int cbon = 0; cbon < MeshP; ++cbon) {

			HostW[MeshP * bbon + cbon] = C * exp(-0.5 * Beta * (PVal[cbon] * PVal[cbon] / m + Alpha * QVal[bbon] * QVal[bbon]));

		}
	}

	// Copy "HostW" to the Device memory "BufDevW"
	//////////////////////////////////////////////////////

	cudaMemcpy(BufDevW, HostW, sizeof(double) * FullWignerMesh, cudaMemcpyHostToDevice);

	Kernel_BufDevWtoDevW <<< WignerGrid, WignerBlock >>> (BufDevW, DevW, MeshQ, MeshP);
	cudaDeviceSynchronize();

	// Reset "PCCounter"
	/////////////////////////////////////////////////

	ResetPCCounter();

	HostWUpdated = true;

}


void CUDA_LTFP::ResetPCCounter()
{

	// Reset "PCCounter" here

	PCCounter = 0;

}


void CUDA_LTFP::SetGridBlock()
{

	// Input the grid and block variables to run the CUDA Kernels
	///////////////////////////////////////////////////////////////

	WignerBlock.x = 1;
	WignerBlock.y = 16;
	WignerBlock.z = 16;

	WignerGrid.x = NumADO;
	WignerGrid.y = MeshQ / WignerBlock.y;
	WignerGrid.z = MeshP / WignerBlock.z;

	if (!(MeshQ % WignerBlock.y == 0)) {
		cout << "MeshQ is illegal!" << endl;
		exit(EXIT_FAILURE);
	}

	if (!(MeshP % WignerBlock.z == 0)) {
		cout << "MeshP is illegal!" << endl;
		exit(EXIT_FAILURE);
	}

}



void CUDA_LTFP::CreateDeviceWignerDistribution(double***& DevWa, double***& HostDevWa, double***& HostHostDevWa)
{

	cudaMallocHost(&HostHostDevWa, sizeof(double**) * NumADO);
	cudaMallocHost(&HostDevWa, sizeof(double**) * NumADO);
	cudaMalloc(&DevWa, sizeof(double**) * NumADO);

	for (int abon = 0; abon < NumADO; ++abon) {

		cudaMallocHost(&(HostHostDevWa[abon]), sizeof(double*) * MeshQ);
		cudaMalloc(&(HostDevWa[abon]), sizeof(double*) * MeshQ);

		for (int bbon = 0; bbon < MeshQ; ++bbon) {

			cudaMalloc(&(HostHostDevWa[abon][bbon]), sizeof(double) * MeshP);

		}

		cudaMemcpy(HostDevWa[abon], HostHostDevWa[abon], sizeof(double*) * MeshQ, cudaMemcpyHostToDevice);

	}
	cudaMemcpy(DevWa, HostDevWa, sizeof(double**) * NumADO, cudaMemcpyHostToDevice);

}

void CUDA_LTFP::DestroyDeviceWignerDistribution(double***& DevWa, double***& HostDevWa, double***& HostHostDevWa)
{

	for (int abon = 0; abon < NumADO; ++abon) {

		for (int bbon = 0; bbon < MeshQ; ++bbon) {

			cudaFree(HostHostDevWa[abon][bbon]);

		}
		cudaFreeHost(HostHostDevWa[abon]);
		cudaFree(HostDevWa[abon]);

	}
	cudaFreeHost(HostHostDevWa);
	cudaFreeHost(HostDevWa);
	cudaFree(DevWa);

}


void CUDA_LTFP::DestroyOperatorValue(double***& DevOpVal, double***& HostDevOpVal, double***& HostHostDevOpVal)
{

	for (int abon = 0; abon < MeshQ; ++abon) {
		for (int bbon = 0; bbon < MeshP; ++bbon) {

			cudaFree(HostHostDevOpVal[abon][bbon]);

		}
		cudaFreeHost(HostHostDevOpVal[abon]);
		cudaFree(HostDevOpVal[abon]);

	}
	cudaFreeHost(HostHostDevOpVal);
	cudaFreeHost(HostDevOpVal);
	cudaFree(DevOpVal);

}


void CUDA_LTFP::SetCoefficients()
{

	// Input the coefficients for the transition from the shallower hierarchical elements
	/////////////////////////////////////////////////////////////////////////////////////////

	// Allocate and input the variables
	double** HostGodownFactor;

	cudaMallocHost(&HostGodownFactor, sizeof(double*) * NumADO);
	cudaMallocHost(&HostDevGodownFactor, sizeof(double*) * NumADO);
	cudaMalloc(&DevGodownFactor, sizeof(double*) * NumADO);

	for (int abon = 0; abon < NumADO; ++abon) {

		cudaMallocHost(&(HostGodownFactor[abon]), sizeof(double) * K);
		cudaMalloc(&(HostDevGodownFactor[abon]), sizeof(double) * K);

		for (int dbon = 0; dbon < K; ++dbon) {

			HostGodownFactor[abon][dbon] = -2.0 * (double)(HostSubscript[abon][dbon]) * PadeEta[dbon] * PadeXi[dbon];

		}

		cudaMemcpy(HostDevGodownFactor[abon], HostGodownFactor[abon], sizeof(double) * K, cudaMemcpyHostToDevice);
		cudaFreeHost(HostGodownFactor[abon]);

	}
	cudaFreeHost(HostGodownFactor);

	// Copy from the Host memory to the Device memory
	cudaMemcpy(DevGodownFactor, HostDevGodownFactor, sizeof(double*) * NumADO, cudaMemcpyHostToDevice);
	
	// Allocate the memory to memorize the 1st and 3rd derivatives of the potential surface
	//////////////////////////////////////////////////////////////////////////////

	cudaMallocHost(&HostForce1, sizeof(double) * MeshQ);
	cudaMalloc(&DevForce1, sizeof(double) * MeshQ);

	cudaMallocHost(&HostForce3, sizeof(double) * MeshQ);
	cudaMalloc(&DevForce3, sizeof(double) * MeshQ);


	// Allocate the memory for the time--dependent parameters 
	// (Potentical Coefficients, System-Bath Coupling Strength, and Bath Temperature)
	//////////////////////////////////////////////////////////////////////////////////////

	PotenC = new double*[3];
	for (int abon = 0; abon <= 2; ++abon) {
		PotenC[abon] = new double[DimU];
	}

	A = new double[3];
	T = new double[3];

	// Allocate the memory for "ExpFactor"
	///////////////////////////////////////
	
	cudaMallocHost(&HostExpFactor, sizeof(double) * K);
	cudaMalloc(&DevExpFactor, sizeof(double) * K);

}


void CUDA_LTFP::SetPCCoefficients()
{

	double* HostAB4Const;
	double* HostAM4Const;

	// Allocate the temporary memory
	cudaMallocHost(&HostAB4Const, sizeof(double) * 7);
	cudaMallocHost(&HostAM4Const, sizeof(double) * 8);

	// Input the coefficients for the 4th order Adams-Bashforth method
	HostAB4Const[0] = 55.0 / 24.0;
	HostAB4Const[1] = -59.0 / 24.0;
	HostAB4Const[2] = 37.0 / 24.0;
	HostAB4Const[3] = -3.0 / 8.0;
	HostAB4Const[4] = 55.0 / 24.0;
	HostAB4Const[5] = -59.0 / 24.0;
	HostAB4Const[6] = 37.0 / 24.0;

	// Input the coeffficients for the 4th order Adams-Moulton method
	HostAM4Const[0] = 3.0 / 8.0;
	HostAM4Const[1] = 19.0 / 24.0;
	HostAM4Const[2] = -5.0 / 24.0;
	HostAM4Const[3] = 1.0 / 24.0;
	HostAM4Const[4] = 3.0 / 8.0;
	HostAM4Const[5] = 19.0 / 24.0;
	HostAM4Const[6] = -5.0 / 24.0;
	HostAM4Const[7] = 1.0 / 24.0;

	// Copy the coefficients from the Host memory to the Device memory
	cudaMemcpyToSymbol(DevAB4Const, HostAB4Const, sizeof(double) * 7);
	cudaMemcpyToSymbol(DevAM4Const, HostAM4Const, sizeof(double) * 8);

	// Free the temporary memory
	cudaFreeHost(HostAB4Const);
	cudaFreeHost(HostAM4Const);


}


void CUDA_LTFP::SetWDF_Jump()
{
	
	// Compute the destination of the transition between the auxiliary WDFs
	///////////////////////////////////////////////////////////////////////////////

	Toolkit_SetReferences(HostGoup, HostGodown, HostSubscript, HostSumscript, NumADO, N, K);


	// Allocate the device memory
	////////////////////////////////////////////////////////

	cudaMallocHost(&HostDevGoup, sizeof(int*) * NumADO);
	cudaMalloc(&DevGoup, sizeof(int*) * NumADO);

	cudaMallocHost(&HostDevGodown, sizeof(int*) * NumADO);
	cudaMalloc(&DevGodown, sizeof(int*) * NumADO);

	cudaMallocHost(&HostDevSubscript, sizeof(int*) * NumADO);
	cudaMalloc(&DevSubscript, sizeof(int*) * NumADO);

	cudaMalloc(&DevSumscript, sizeof(int) * NumADO);

	for (int abon = 0; abon < NumADO; ++abon) {

		cudaMalloc(&(HostDevGoup[abon]), sizeof(int) * K);
		cudaMalloc(&(HostDevGodown[abon]), sizeof(int) * K);
		cudaMalloc(&(HostDevSubscript[abon]), sizeof(int) * K);

	}

	// Copy Host memory to the Device memory
	///////////////////////////////////////////

	cudaMemcpy(DevGoup, HostDevGoup, sizeof(int*) * NumADO, cudaMemcpyHostToDevice);
	cudaMemcpy(DevGodown, HostDevGodown, sizeof(int*) * NumADO, cudaMemcpyHostToDevice);
	cudaMemcpy(DevSubscript, HostDevSubscript, sizeof(int*) * NumADO, cudaMemcpyHostToDevice);
	cudaMemcpy(DevSumscript, HostSumscript, sizeof(int) * NumADO, cudaMemcpyHostToDevice);
	
	for (int abon = 0; abon < NumADO; ++abon) {

		cudaMemcpy(HostDevGoup[abon], HostGoup[abon], sizeof(int) * K, cudaMemcpyHostToDevice);
		cudaMemcpy(HostDevGodown[abon], HostGodown[abon], sizeof(int) * K, cudaMemcpyHostToDevice);
		cudaMemcpy(HostDevSubscript[abon], HostSubscript[abon], sizeof(int) * K, cudaMemcpyHostToDevice);

	}

}

void CUDA_LTFP::SetOperators()
{

	///////////////////////////////////////////////////
	// Allocate and Input "ShiftOp"
	///////////////////////////////////////////////////

	// Allocate Memory
	//////////////////////////////////////////////

	int** HostShiftOpX, ** HostShiftOpP;

	// ShiftOpX
	cudaMallocHost(&HostShiftOpX, sizeof(int*) * MeshQ);
	cudaMallocHost(&HostDevShiftOpX, sizeof(int*) * MeshQ);
	cudaMalloc(&DevShiftOpX, sizeof(int*) * MeshQ);
	
	for (int abon = 0; abon < MeshQ; ++abon) {

		cudaMallocHost(&(HostShiftOpX[abon]), sizeof(int) * 5);
		cudaMalloc(&(HostDevShiftOpX[abon]), sizeof(int) * 5);

	}
	
	// ShiftOpP
	cudaMallocHost(&HostShiftOpP, sizeof(int*) * MeshP);
	cudaMallocHost(&HostDevShiftOpP, sizeof(int*) * MeshP);
	cudaMalloc(&DevShiftOpP, sizeof(int*) * MeshP);

	for (int abon = 0; abon < MeshP; ++abon) {

		cudaMallocHost(&(HostShiftOpP[abon]), sizeof(int) * 5);
		cudaMalloc(&(HostDevShiftOpP[abon]), sizeof(int) * 5);

	}

	// Input the variables
	////////////////////////////////////////

	// HostShiftOpX
	for (int abon = 0; abon < MeshQ; ++abon) {

		for (int bbon = 0; bbon < 5; ++bbon) {
			HostShiftOpX[abon][bbon] = abon + bbon - 2;
		}

		// Input the boundary condition for the position
		///////////////////////////////////////////////////

		// IntX = 0
		HostShiftOpX[0][0] = 0;
		HostShiftOpX[0][1] = 0;

		// IntX = 1
		HostShiftOpX[1][0] = 0;

		// IntX = MeshQ - 2
		HostShiftOpX[MeshQ - 2][4] = 0;

		// IntX = MeshQ - 1
		HostShiftOpX[MeshQ - 1][3] = 0;
		HostShiftOpX[MeshQ - 1][4] = 0;

	}

	// HostShiftOpP
	for (int abon = 0; abon < MeshP; ++abon) {

		for (int bbon = 0; bbon < 5; ++bbon) {
			HostShiftOpP[abon][bbon] = abon + bbon - 2;
		}

		// Input the boundary condition for the momentum
		//////////////////////////////////////////////////

		// IntP = 0
		HostShiftOpP[0][0] = 0;
		HostShiftOpP[0][1] = 0;

		// IntP = 1
		HostShiftOpP[1][0] = 0;

		// IntP = MeshP - 2
		HostShiftOpP[MeshP - 1][4] = 0;

		// IntP = MeshP - 1
		HostShiftOpP[MeshP - 1][3] = 0;
		HostShiftOpP[MeshP - 1][4] = 0;

	}

	// Copy the Host memory to the Device memory,and free the Host memory.
	///////////////////////////////////////////////////////////////////////

	cudaMemcpy(DevShiftOpX, HostDevShiftOpX, sizeof(int*) * MeshQ, cudaMemcpyHostToDevice);
	for (int abon = 0; abon < MeshQ; ++abon) {

		cudaMemcpy(HostDevShiftOpX[abon], HostShiftOpX[abon], sizeof(int) * 5, cudaMemcpyHostToDevice);
		cudaFreeHost(HostShiftOpX[abon]);

	}
	cudaFreeHost(HostShiftOpX);

	cudaMemcpy(DevShiftOpP, HostDevShiftOpP, sizeof(int*) * MeshP, cudaMemcpyHostToDevice);
	for (int abon = 0; abon < MeshP; ++abon) {

		cudaMemcpy(HostDevShiftOpP[abon], HostShiftOpP[abon], sizeof(int) * 5, cudaMemcpyHostToDevice);
		cudaFreeHost(HostShiftOpP[abon]);

	}
	cudaFreeHost(HostShiftOpP);



	///////////////////////////////////////////////////////////////////
	// Input the coefficients for the operator -p / m Ý/Ýx
	///////////////////////////////////////////////////////////////////

	{

		// Allocate the memory
		////////////////////////////////////////////

		double*** HostDdxVal;

		cudaMallocHost(&HostDdxVal, sizeof(double**) * MeshQ);
		cudaMallocHost(&HostHostDevDdxVal, sizeof(double**) * MeshQ);
		cudaMallocHost(&HostDevDdxVal, sizeof(double**) * MeshQ);
		cudaMalloc(&DevDdxVal, sizeof(double**) * MeshQ);
		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMallocHost(&(HostDdxVal[abon]), sizeof(double*) * MeshP);
			cudaMallocHost(&(HostHostDevDdxVal[abon]), sizeof(double*) * MeshP);
			cudaMalloc(&(HostDevDdxVal[abon]), sizeof(double*) * MeshP);

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				cudaMallocHost(&(HostDdxVal[abon][bbon]), sizeof(double) * 5);
				cudaMalloc(&(HostHostDevDdxVal[abon][bbon]), sizeof(double) * 5);

			}

		}

		// Input the value
		///////////////////////////////////////

		for (int bbon = 0; bbon < MeshP; ++bbon) {

			for (int abon = 0; abon < MeshQ; ++abon) {

				HostDdxVal[abon][bbon][0] = -PVal[bbon] / m / 12.0 / dq * dt;
				HostDdxVal[abon][bbon][1] = -PVal[bbon] / m * (-8.0) / 12.0 / dq * dt;
				HostDdxVal[abon][bbon][2] = 0.0;
				HostDdxVal[abon][bbon][3] = -PVal[bbon] / m * 8.0 / 12.0 / dq * dt;
				HostDdxVal[abon][bbon][4] = -PVal[bbon] / m * (-1.0) / 12.0 / dq * dt;

			}

			// Input 0 for the boundary
			//////////////////////////////////////

			// IntX = 0
			HostDdxVal[0][bbon][0] = 0.0;
			HostDdxVal[0][bbon][1] = 0.0;

			// IntX = 1
			HostDdxVal[1][bbon][0] = 0.0;

			// IntX = MeshQ - 2
			HostDdxVal[MeshQ - 2][bbon][4] = 0.0;

			// IntX = MeshQ - 1
			HostDdxVal[MeshQ - 1][bbon][3] = 0.0;
			HostDdxVal[MeshQ - 1][bbon][4] = 0.0;

		}

		// Copy the Host memory to the Device memory
		////////////////////////////////////////////////////

		cudaMemcpy(DevDdxVal, HostDevDdxVal, sizeof(double**) * MeshQ, cudaMemcpyHostToDevice);
		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMemcpy(HostDevDdxVal[abon], HostHostDevDdxVal[abon], sizeof(double*) * MeshP, cudaMemcpyHostToDevice);
			for (int bbon = 0; bbon < MeshP; ++bbon) {

				cudaMemcpy(HostHostDevDdxVal[abon][bbon], HostDdxVal[abon][bbon], sizeof(double) * 5, cudaMemcpyHostToDevice);

			}

		}

		// Free "HostDdxVal"
		/////////////////////////////////////////////

		for (int abon = 0; abon < MeshQ; ++abon) {
			for (int bbon = 0; bbon < MeshP; ++bbon) {
				cudaFreeHost(HostDdxVal[abon][bbon]);
			}
			cudaFreeHost(HostDdxVal[abon]);

		}
		cudaFreeHost(HostDdxVal);

	}

	///////////////////////////////////////////////////////
	// Allocate and Input the operator d / d p named "ddp"
	///////////////////////////////////////////////////////

	// Scope for "ddp"
	{

		// Allocate the memory
		////////////////////////////////////////////

		double*** HostDdpVal;

		cudaMallocHost(&HostDdpVal, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostHostDevDdpVal, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostDevDdpVal, sizeof(double**)* MeshQ);
		cudaMalloc(&DevDdpVal, sizeof(double**)* MeshQ);
		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMallocHost(&(HostDdpVal[abon]), sizeof(double*) * MeshP);
			cudaMallocHost(&(HostHostDevDdpVal[abon]), sizeof(double*) * MeshP);
			cudaMalloc(&(HostDevDdpVal[abon]), sizeof(double*) * MeshP);

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				cudaMallocHost(&(HostDdpVal[abon][bbon]), sizeof(double) * 5);
				cudaMalloc(&(HostHostDevDdpVal[abon][bbon]), sizeof(double) * 5);

			}

		}

		// Input the value
		///////////////////////////////////////

		for (int abon = 0; abon < MeshQ; ++abon) {

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				HostDdpVal[abon][bbon][0] = 1.0 / 12.0 / dp * dt;
				HostDdpVal[abon][bbon][1] = -8.0 / 12.0 / dp * dt;
				HostDdpVal[abon][bbon][2] = 0.0;
				HostDdpVal[abon][bbon][3] = 8.0 / 12.0 / dp * dt;
				HostDdpVal[abon][bbon][4] = -1.0 / 12.0 / dp * dt;

			}

			// IntP = 0
			HostDdpVal[abon][0][0] = 0.0;
			HostDdpVal[abon][0][1] = 0.0;

			// IntP = 1
			HostDdpVal[abon][1][0] = 0.0;

			// IntP = MeshP - 2
			HostDdpVal[abon][MeshP - 2][4] = 0.0;

			// IntP = MeshP - 1
			HostDdpVal[abon][MeshP - 1][3] = 0.0;
			HostDdpVal[abon][MeshP - 1][4] = 0.0;

		}

		// Input the Host memory to the Device memory
		/////////////////////////////////////////////////

		cudaMemcpy(DevDdpVal, HostDevDdpVal, sizeof(double**)* MeshQ, cudaMemcpyHostToDevice);
		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMemcpy(HostDevDdpVal[abon], HostHostDevDdpVal[abon], sizeof(double*) * MeshP, cudaMemcpyHostToDevice);
			for (int bbon = 0; bbon < MeshP; ++bbon) {

				cudaMemcpy(HostHostDevDdpVal[abon][bbon], HostDdpVal[abon][bbon], sizeof(double) * 5, cudaMemcpyHostToDevice);

			}

		}

		// Free "HostDdpVal"
		/////////////////////////////////////////////

		for (int abon = 0; abon < MeshQ; ++abon) {
			for (int bbon = 0; bbon < MeshP; ++bbon) {
				cudaFreeHost(HostDdpVal[abon][bbon]);
			}
			cudaFreeHost(HostDdpVal[abon]);

		}
		cudaFreeHost(HostDdpVal);

	} // End of the scope "ddp"



	//////////////////////////////////////////////////////////
	// Allocate and Input "D3dp3" (d^3 / d p^3)
	//////////////////////////////////////////////////////////

	{

		double*** HostD3dp3Val;

		// Allocate the memory for "D3dp3"
		///////////////////////////////////////////

		cudaMallocHost(&HostD3dp3Val, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostHostDevD3dp3Val, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostDevD3dp3Val, sizeof(double**)* MeshQ);
		cudaMalloc(&DevD3dp3Val, sizeof(double**)* MeshQ);

		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMallocHost(&(HostD3dp3Val[abon]), sizeof(double*)* MeshP);
			cudaMallocHost(&(HostHostDevD3dp3Val[abon]), sizeof(double*)* MeshP);
			cudaMalloc(&(HostDevD3dp3Val[abon]), sizeof(double*)* MeshP);

			for (int bbon = 0; bbon < MeshP; ++bbon) {
				cudaMallocHost(&(HostD3dp3Val[abon][bbon]), sizeof(double) * 5);
				cudaMalloc(&(HostHostDevD3dp3Val[abon][bbon]), sizeof(double) * 5);
			}
		}

		// Input the value
		////////////////////////////////////////////

		for (int abon = 0; abon < MeshQ; ++abon) {

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				HostD3dp3Val[abon][bbon][0] = -0.5 / (dp * dp * dp) / (-24.0) * dt;
				HostD3dp3Val[abon][bbon][1] = 1.0 / (dp * dp * dp) / (-24.0) * dt;
				HostD3dp3Val[abon][bbon][2] = 0.0;
				HostD3dp3Val[abon][bbon][3] = -1.0 / (dp * dp * dp) / (-24.0) * dt;
				HostD3dp3Val[abon][bbon][4] = 0.5 / (dp * dp * dp) / (-24.0) * dt;

			}

			// IntP = 0
			HostD3dp3Val[abon][0][0] = 0.0;
			HostD3dp3Val[abon][0][1] = 0.0;

			// IntP = 1
			HostD3dp3Val[abon][1][0] = 0.0;
			
			// IntP = MeshP - 2
			HostD3dp3Val[abon][MeshP - 2][4] = 0.0;

			// IntP = MeshP - 1
			HostD3dp3Val[abon][MeshP - 1][3] = 0.0;
			HostD3dp3Val[abon][MeshP - 1][4] = 0.0;

		}

		// Copy the Host memory to the Device memory
		//////////////////////////////////////////////

		cudaMemcpy(DevD3dp3Val, HostDevD3dp3Val, sizeof(double**)* MeshQ, cudaMemcpyHostToDevice);
		for (int abon = 0; abon < MeshQ; ++abon) {
			
			cudaMemcpy(HostDevD3dp3Val[abon], HostHostDevD3dp3Val[abon], sizeof(double*)* MeshP, cudaMemcpyHostToDevice);
			for (int bbon = 0; bbon < MeshP; ++bbon) {
				
				cudaMemcpy(HostHostDevD3dp3Val[abon][bbon], HostD3dp3Val[abon][bbon], sizeof(double) * 5, cudaMemcpyHostToDevice);
			}

		}

		// Free "HostD3dp3Val"
		/////////////////////////////////////////////

		for (int abon = 0; abon < MeshQ; ++abon) {
			for (int bbon = 0; bbon < MeshP; ++bbon) {
				cudaFreeHost(HostD3dp3Val[abon][bbon]);
			}
			cudaFreeHost(HostD3dp3Val[abon]);

		}
		cudaFreeHost(HostD3dp3Val);

	}// End of the scope for "D3dp3Val"


	// Allocate and Input the dissipation operator "Ý/Ýp ( p / m )"
	///////////////////////////////////////////////////////////////////////

	{// The scope for the dissipation operator

		double*** HostDisVal;

		// Allocate the memory
		///////////////////////////////////////

		cudaMallocHost(&HostDisVal, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostHostDevDisVal, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostDevDisVal, sizeof(double**)* MeshQ);
		cudaMalloc(&DevDisVal, sizeof(double**)* MeshQ);

		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMallocHost(&(HostDisVal[abon]), sizeof(double*) * MeshP);
			cudaMallocHost(&(HostHostDevDisVal[abon]), sizeof(double*) * MeshP);
			cudaMalloc(&(HostDevDisVal[abon]), sizeof(double*)* MeshP);

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				cudaMallocHost(&(HostDisVal[abon][bbon]), sizeof(double) * 5);
				cudaMalloc(&(HostHostDevDisVal[abon][bbon]), sizeof(double) * 5);

			}

		}

		// Input the value
		//////////////////////////////////////

		for (int abon = 0; abon < MeshQ; ++abon) {

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				HostDisVal[abon][bbon][0] = PVal[(bbon + MeshP - 2) % MeshP] / m / 12.0 / dp * dt;
				HostDisVal[abon][bbon][1] = PVal[(bbon + MeshP - 1) % MeshP] / m * (-8.0) / 12.0 / dp * dt;
				HostDisVal[abon][bbon][2] = 0.0;
				HostDisVal[abon][bbon][3] = PVal[(bbon + 1) % MeshP] / m * 8.0 / 12.0 / dp * dt;
				HostDisVal[abon][bbon][4] = PVal[(bbon + 2) % MeshP] / m * (-1.0) / 12.0 / dp * dt;

			}

			// IntP = 0
			HostDisVal[abon][0][0] = 0.0;
			HostDisVal[abon][0][1] = 0.0;

			// IntP = 1
			HostDisVal[abon][1][0] = 0.0;

			// IntP = MeshP - 2
			HostDisVal[abon][MeshP - 2][4] = 0.0;

			// IntP = MeshP - 3
			HostDisVal[abon][MeshP - 1][3] = 0.0;
			HostDisVal[abon][MeshP - 1][4] = 0.0;

		}

		// Copy the Host memory to the Device memory, and Free "HostDisVal"
		/////////////////////////////////////////////////////////////////////

		cudaMemcpy(DevDisVal, HostDevDisVal, sizeof(double**)* MeshQ, cudaMemcpyHostToDevice);
		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMemcpy(HostDevDisVal[abon], HostHostDevDisVal[abon], sizeof(double*)* MeshP, cudaMemcpyHostToDevice);
			for (int bbon = 0; bbon < MeshP; ++bbon) {
				
				cudaMemcpy(HostHostDevDisVal[abon][bbon], HostDisVal[abon][bbon], sizeof(double) * 5, cudaMemcpyHostToDevice);
				cudaFreeHost(HostDisVal[abon][bbon]);

			}
			cudaFreeHost(HostDisVal[abon]);

		}
		cudaFreeHost(HostDisVal);


	}// End of the scope for the dissipation operator



	// Allocate and Input the fluctuation operator
	// 
	// FluVal (1 + sum_j 2 eta_j ) Ý^2 / Ýp^2
	//////////////////////////////////////////////////////////////////


	{// The scope for the fluctuation operator

		double*** HostFluVal;
		double FFactor;

		// Allocate the memory
		////////////////////////////////////////

		cudaMallocHost(&HostFluVal, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostHostDevFluVal, sizeof(double**)* MeshQ);
		cudaMallocHost(&HostDevFluVal, sizeof(double**)* MeshQ);
		cudaMalloc(&DevFluVal, sizeof(double**)* MeshQ);

		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMallocHost(&(HostFluVal[abon]), sizeof(double*) * MeshP);
			cudaMallocHost(&(HostHostDevFluVal[abon]), sizeof(double*) * MeshP);
			cudaMalloc(&(HostDevFluVal[abon]), sizeof(double*)* MeshP);

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				cudaMallocHost(&(HostFluVal[abon][bbon]), sizeof(double) * 5);
				cudaMalloc(&(HostHostDevFluVal[abon][bbon]), sizeof(double) * 5);

			}
			
		}

		// Input the values
		////////////////////////////////////////////

		// Compute the factor
		FFactor = 1.0;
		for (int dbon = 0; dbon < K; ++dbon) {
			FFactor += 2.0 * PadeEta[dbon];
		}

		for (int abon = 0; abon < MeshQ; ++abon) {

			for (int bbon = 0; bbon < MeshP; ++bbon) {

				HostFluVal[abon][bbon][0] = -1.0 * FFactor / 12.0 / (dp * dp) * dt;
				HostFluVal[abon][bbon][1] = 16.0 * FFactor / 12.0 / (dp * dp) * dt;
				HostFluVal[abon][bbon][2] = -30.0 * FFactor / 12.0 / (dp * dp) * dt;
				HostFluVal[abon][bbon][3] = 16.0 * FFactor / 12.0 / (dp * dp) * dt;
				HostFluVal[abon][bbon][4] = -1.0 * FFactor / 12.0 / (dp * dp) * dt;

			}

			// IntP = 0
			HostFluVal[abon][0][0] = 0.0;
			HostFluVal[abon][0][1] = 0.0;

			// IntP = 1
			HostFluVal[abon][1][0] = 0.0;

			// IntP = MeshP - 2
			HostFluVal[abon][MeshP - 2][4] = 0.0;

			// IntP = MeshP - 1
			HostFluVal[abon][MeshP - 1][3] = 0.0;
			HostFluVal[abon][MeshP - 1][4] = 0.0;

		}

		// Copy the Host memory to the Device memory, and Free "HostFluVal"
		////////////////////////////////////////////////////////////////////////

		cudaMemcpy(DevFluVal, HostDevFluVal, sizeof(double**)* MeshQ, cudaMemcpyHostToDevice);
		for (int abon = 0; abon < MeshQ; ++abon) {

			cudaMemcpy(HostDevFluVal[abon], HostHostDevFluVal[abon], sizeof(double*)* MeshP, cudaMemcpyHostToDevice);
			for (int bbon = 0; bbon < MeshP; ++bbon) {

				cudaMemcpy(HostHostDevFluVal[abon][bbon], HostFluVal[abon][bbon], sizeof(double) * 5, cudaMemcpyHostToDevice);
				cudaFreeHost(HostFluVal[abon][bbon]);

			}
			cudaFreeHost(HostFluVal[abon]);

		}
		cudaFreeHost(HostFluVal);


	}// End of the scope for the fluctuation operator


}

void CUDA_LTFP::Free_RK4()
{

	// The function for freeing memory
	////////////////////////////////////////////////////


	// Free the auxiliary WDFs memory in Host
	////////////////////////////////////////////

	cudaFreeHost(HostW);
	cudaFree(BufDevW);

	DestroyDeviceWignerDistribution(DevW, HostDevW, HostHostDevW);
	DestroyDeviceWignerDistribution(DevKOne, HostDevKOne, HostHostDevKOne);
	DestroyDeviceWignerDistribution(DevKTwo, HostDevKTwo, HostHostDevKTwo);
	DestroyDeviceWignerDistribution(DevKThree, HostDevKThree, HostHostDevKThree);

	// Free the data of the transition between the auxiliary WDFs
	/////////////////////////////////////////////////////////////////

	for (int abon = 0; abon < NumADO; ++abon) {

		cudaFreeHost(HostGoup[abon]);
		cudaFree(HostDevGoup[abon]);

		cudaFreeHost(HostGodown[abon]);
		cudaFree(HostDevGodown[abon]);

		cudaFreeHost(HostSubscript[abon]);
		cudaFree(HostDevSubscript[abon]);

	}

	cudaFreeHost(HostGoup);
	cudaFreeHost(HostDevGoup);
	cudaFree(DevGoup);

	cudaFreeHost(HostGodown);
	cudaFreeHost(HostDevGodown);
	cudaFree(DevGodown);

	cudaFreeHost(HostSubscript);
	cudaFreeHost(HostDevSubscript);
	cudaFree(DevSubscript);

	cudaFreeHost(HostSumscript);
	cudaFree(DevSumscript);

	// Free the memory of the position value and the momentum value at each discretized point
	///////////////////////////////////////////////////////////////////////////////////////////

	delete[] QVal;
	delete[] PVal;

	cudaFree(DevQVal);

	// Free memory related to the Pade frequency
	/////////////////////////////////////////////////

	delete[] PadeXi;
	delete[] PadeEta;

	cudaFree(DevPadeXiSumADO);

	// ExpFactor
	cudaFreeHost(HostExpFactor);
	cudaFree(DevExpFactor);

	// Free memory related to the operators
	///////////////////////////////////////////////

	// ShiftOpX
	for (int abon = 0; abon < MeshQ; ++abon) {
		cudaFree(HostDevShiftOpX[abon]);
	}
	cudaFreeHost(HostDevShiftOpX);
	cudaFree(DevShiftOpX);

	// ShiftOpP
	for (int abon = 0; abon < MeshP; ++abon) {
		cudaFree(HostDevShiftOpP[abon]);
	}
	cudaFreeHost(HostDevShiftOpP);
	cudaFree(DevShiftOpP);

	// Values of each operators
	DestroyOperatorValue(DevDdxVal, HostDevDdxVal, HostHostDevDdxVal);
	DestroyOperatorValue(DevDdpVal, HostDevDdpVal, HostHostDevDdpVal);
	DestroyOperatorValue(DevD3dp3Val, HostDevD3dp3Val, HostHostDevD3dp3Val);
	DestroyOperatorValue(DevDisVal, HostDevDisVal, HostHostDevDisVal);
	DestroyOperatorValue(DevFluVal, HostDevFluVal, HostHostDevFluVal);

	// Free the time-dependent parameters
	// (Potential Coefficients, System-Bath Coupling Strength, and Bath Temperature)
	///////////////////////////////////////////////////////////////////////////////////

	for (int abon = 0; abon <= 2; ++abon) {
		delete[] PotenC[abon];
	}
	delete[] PotenC;

	delete[] T;
	delete[] A;

	// Free the memory for the derivatives of the potential surface 
	////////////////////////////////////////////////////////////////

	cudaFreeHost(HostForce1);
	cudaFree(DevForce1);

	cudaFreeHost(HostForce3);
	cudaFree(DevForce3);

}




void CUDA_LTFP::Free_PCM()
{

	// Free memory for the predictor-corrector method.
	////////////////////////////////////////////////////////////////

	for (int abon = 0; abon <= 3; ++abon) {

		DestroyDeviceWignerDistribution(HostDevDW[abon], HostHostDevDW[abon], HostHostHostDevDW[abon]);

	}
	cudaFreeHost(HostHostHostDevDW);
	cudaFreeHost(HostHostDevDW);
	cudaFreeHost(HostDevDW);
	cudaFree(DevDW);

	// Free other memory
	Free_RK4();

}


void CUDA_LTFP::SetPadeFrequency()
{

	// Allocate and Input the Pade frequencies and Pade coefficients
	///////////////////////////////////////////////////////////////////

	Toolkit_InputPade(PadeXi, PadeEta, K);

	// Compute the damping coefficients (- sum_j n_j xi_j d t ) for each auxiliary WDFs
	//////////////////////////////////////////////////////////////////////////////////////

	double* HostPadeXiSumADO;

	cudaMallocHost(&HostPadeXiSumADO, sizeof(double) * NumADO);
	cudaMalloc(&DevPadeXiSumADO, sizeof(double) * NumADO);

	for (int abon = 0; abon < NumADO; ++abon) {

		HostPadeXiSumADO[abon] = 0.0;

		for (int dbon = 0; dbon < K; ++dbon) {
			HostPadeXiSumADO[abon] -= HostSubscript[abon][dbon] * PadeXi[dbon];
		}

		HostPadeXiSumADO[abon] *= dt;

	}

	cudaMemcpy(DevPadeXiSumADO, HostPadeXiSumADO, sizeof(double) * NumADO, cudaMemcpyHostToDevice);

	cudaFreeHost(HostPadeXiSumADO);

}

void CUDA_LTFP::GetWignerMemory_PCM()
{

	GetWignerMemory();

	// Allocate the Host and Device memory to perform 
	// the predictor-corrector method.
	///////////////////////////////////////////////////////////////////

	cudaMallocHost(&HostHostHostDevDW, sizeof(double***) * 4);
	cudaMallocHost(&HostHostDevDW, sizeof(double***) * 4);
	cudaMallocHost(&HostDevDW, sizeof(double***) * 4);
	cudaMalloc(&DevDW, sizeof(double***) * 4);
	for (int abon = 0; abon <= 3; ++abon) {

		CreateDeviceWignerDistribution(HostDevDW[abon], HostHostDevDW[abon], HostHostHostDevDW[abon]);

	}
	cudaMemcpy(DevDW, HostDevDW, sizeof(double***) * 4, cudaMemcpyHostToDevice);

}


void CUDA_LTFP::GetWignerMemory()
{

	// Count the number of the auxiliary WDFs
	////////////////////////////////////////////////

	NumADO = 1;

	for (int abon = 1; abon <= N; ++abon) {
		NumADO += Toolkit_Combination(K - 1 + abon, abon);
	}

	// Allocate the memory for the auxiliary WDFs
	////////////////////////////////////////////////

	// Count the number of the discretized points per WDF
	OneWignerMesh = MeshQ * MeshP;
	FullWignerMesh = OneWignerMesh * NumADO;

	// Allocate the memory for the auxiliary WDFs here
	cudaMallocHost(&HostW, sizeof(double) * FullWignerMesh);
	cudaMalloc(&BufDevW, sizeof(double) * FullWignerMesh);

	CreateDeviceWignerDistribution(DevW, HostDevW, HostHostDevW);
	CreateDeviceWignerDistribution(DevKOne, HostDevKOne, HostHostDevKOne);
	CreateDeviceWignerDistribution(DevKTwo, HostDevKTwo, HostHostDevKTwo);
	CreateDeviceWignerDistribution(DevKThree, HostDevKThree, HostHostDevKThree);

	

}


void CUDA_LTFP::GetPQVal()
{

	// Allocate the memory for the position and momentum of each mesh point
	/////////////////////////////////////////////////////////////////////////

	QVal = new double[MeshQ];
	PVal = new double[MeshP];

	// Input the position values
	for (int abon = 0; abon < MeshQ; ++abon) {
		QVal[abon] = ((double)(abon)-(double)(MeshQ - 1) / 2.0) * dq;
	}

	// Input the momentum values
	for (int abon = 0; abon < MeshP; ++abon) {
		PVal[abon] = ((double)(abon)-(double)(MeshP - 1) / 2.0) * dp;
	}


	// Allocate the Device memory for the position at each discretized point
	//////////////////////////////////////////////////////////////////////////

	cudaMalloc(&DevQVal, sizeof(double) * MeshQ);
	
	// Copy "QVal" to the Device memory
	cudaMemcpy(DevQVal, QVal, sizeof(double) * MeshQ, cudaMemcpyHostToDevice);

}


// The function for copy the auxiliary WDFs
///////////////////////////////////////////////

void CUDA_LTFP::CopyDistribution(CUDA_LTFP& src)
{

	Kernel_Copy << < WignerGrid, WignerBlock >> > (DevW, src.DevW);
	cudaDeviceSynchronize();

	HostWUpdated = false;

}

void CUDA_LTFP::ParameterShare(CUDA_LTFP& src)
{

	N = src.N;
	K = src.K;

	MeshQ = src.MeshQ;
	MeshP = src.MeshP;
	dq = src.dq;
	dp = src.dp;
	dt = src.dt;
	m = src.m;
	DimU = src.DimU;

}



//////////////////////////////////////////////////////////
// Output Parameter Functions
//////////////////////////////////////////////////////////

double CUDA_LTFP::GetFluctuationFactor()
{
	double FFactor = 1.0;

	for (int dbon = 0; dbon < K; ++dbon) {
		FFactor += 2 * PadeEta[dbon];
	}

	return FFactor;
}

//////////////////////////////////////////////////////////
// Functions for output
//////////////////////////////////////////////////////////


// Compute the works
/////////////////////////////////////////////

void CUDA_LTFP::ComputeWorks()
{

	double dWext;

	CalculateExpVal();

	// Compute the extensive variable X
	CurrentX = ExpQ;

	// Compute the internal energy
	CurrentU = ExpP2 / (2.0 * m) + PotenC[2][1] * ExpQ2 + PotenC[2][2] * ExpQ3 + PotenC[2][3] * ExpQ4;

	// Compute the works here
	Wint += (PreviousX + CurrentX) * 0.5 * (PotenC[2][0] - PotenC[0][0]);

	dWext = (PotenC[2][0] + PotenC[0][0]) * 0.5 * (PreviousX - CurrentX);
	Wext += dWext;

	TildeWint += (PreviousU + CurrentU) * 0.5 * (1.0 / T[2] - 1.0 / T[0]) + (PreviousX + CurrentX) * 0.5 * (PotenC[2][0] / T[2] - PotenC[0][0] / T[0]);
	TildeWext += (PreviousU + CurrentU) * 0.5 * (1.0 / T[2] - 1.0 / T[0]) - (PotenC[2][0] / T[2] + PotenC[0][0] / T[0]) * 0.5 * (CurrentX - PreviousX);

	QA += (CurrentU - PreviousU) - dWext;
	TildeQext += (1.0 / T[2] + 1.0 / T[0]) * 0.5 * (CurrentU - PreviousU) + (PotenC[2][0] / T[2] + PotenC[0][0] / T[0]) * 0.5 * (CurrentX - PreviousX);

	// Renew "PreviousU" and "PreviousX"
	PreviousU = CurrentU;
	PreviousX = CurrentX;

}


void CUDA_LTFP::CalculateExpVal()
{

	double* BufNorm, * BufQ, * BufQ2, * BufQ3, * BufQ4, * BufP2;

	BufNorm = new double[MeshQ];
	BufQ = new double[MeshQ];
	BufQ2 = new double[MeshQ];
	BufQ3 = new double[MeshQ];
	BufQ4 = new double[MeshQ];
	BufP2 = new double[MeshP];

	UpdateHostW();

	// Compute the expectation values using the trapezoidal rule
	///////////////////////////////////////////////////////////////

	// Reset Variables
	Norm = 0.0;
	ExpQ = 0.0;
	ExpQ2 = 0.0;
	ExpQ3 = 0.0;
	ExpQ4 = 0.0;
	ExpP2 = 0.0;

#pragma omp parallel
	{

		double* xW;

#pragma omp for schedule(static)
		for (int bbon = 0; bbon < MeshQ; ++bbon) {

			xW = &(HostW[MeshP * bbon]);
			BufNorm[bbon] = (xW[0] + xW[MeshP - 1]) * 0.5;

			for (int cbon = 1; cbon < MeshP - 1; ++cbon) {
				BufNorm[bbon] += xW[cbon];
			}

			BufQ[bbon] = BufNorm[bbon] * QVal[bbon];
			BufQ2[bbon] = BufQ[bbon] * QVal[bbon];
			BufQ3[bbon] = BufQ2[bbon] * QVal[bbon];
			BufQ4[bbon] = BufQ3[bbon] * QVal[bbon];

		}

	}

	Norm = (BufNorm[0] + BufNorm[MeshQ - 1]) * 0.5;
	ExpQ = (BufQ[0] + BufQ[MeshQ - 1]) * 0.5;
	ExpQ2 = (BufQ2[0] + BufQ2[MeshQ - 1]) * 0.5;
	ExpQ3 = (BufQ3[0] + BufQ3[MeshQ - 1]) * 0.5;
	ExpQ4 = (BufQ4[0] + BufQ4[MeshQ - 1]) * 0.5;

	for (int bbon = 1; bbon < MeshQ - 1; ++bbon) {

		Norm += BufNorm[bbon];
		ExpQ += BufQ[bbon];
		ExpQ2 += BufQ2[bbon];
		ExpQ3 += BufQ3[bbon];
		ExpQ4 += BufQ4[bbon];

	}

	Norm *= dq * dp;
	ExpQ *= dq * dp / Norm;
	ExpQ2 *= dq * dp / Norm;
	ExpQ3 *= dq * dp / Norm;
	ExpQ4 *= dq * dp / Norm;

#pragma omp parallel for schedule(static)
	for (int cbon = 0; cbon < MeshP; ++cbon) {

		BufP2[cbon] = (HostW[cbon] + HostW[(MeshQ - 1) * MeshP + cbon]) * 0.5;

		for (int bbon = 1; bbon < MeshQ - 1; ++bbon) {

			BufP2[cbon] += HostW[MeshP * bbon + cbon];

		}

		BufP2[cbon] *= PVal[cbon] * PVal[cbon];

	}

	ExpP2 = (BufP2[0] + BufP2[MeshP - 1]) * 0.5;

	for (int cbon = 1; cbon < MeshP - 1; ++cbon) {

		ExpP2 += BufP2[cbon];

	}

	ExpP2 *= dq * dp / Norm;

	delete[] BufQ;
	delete[] BufQ2;
	delete[] BufQ3;
	delete[] BufQ4;
	delete[] BufP2;

}



double CUDA_LTFP::GetNorm()
{

	return Norm;

}

double CUDA_LTFP::GetExpQ()
{

	return ExpQ;

}

double CUDA_LTFP::GetExpQ2()
{

	return ExpQ2;

}

double CUDA_LTFP::GetExpQ3()
{

	return ExpQ3;

}

double CUDA_LTFP::GetExpQ4()
{

	return ExpQ4;

}

double CUDA_LTFP::GetExpP2()
{
	
	return ExpP2;

}

double CUDA_LTFP::GetInternalEnergy()
{
	return CurrentU;
}

double CUDA_LTFP::GetWint()
{
	return Wint;
}

double CUDA_LTFP::GetWext()
{
	return Wext;
}

double CUDA_LTFP::GetDLWint()
{
	return TildeWint;
}

double CUDA_LTFP::GetDLWext()
{
	return TildeWext;
}

double CUDA_LTFP::GetDLQext()
{
	return TildeQext;
}

double CUDA_LTFP::GetQ()
{
	return QA;
}

void CUDA_LTFP::GetWDF(ofstream& DistributionFile)
{

	UpdateHostW();

	for (int abon = 0; abon < MeshQ; ++abon) {
		for (int bbon = 0; bbon < MeshP; ++bbon) {

			DistributionFile << setprecision(18) << QVal[abon] << "," << PVal[bbon] << "," << HostW[MeshP * abon + bbon] << endl;

		}
	}

}

void CUDA_LTFP::GetPositionDistribution(std::ofstream& DistributionFile)
{

	// Integrate WDF with regards to the momentum
	double BufProb;
	int BufIndex;

	for (int bbon = 0; bbon < MeshQ; ++bbon) {

		BufIndex = bbon * MeshP;
		BufProb = (HostW[BufIndex] + HostW[BufIndex + MeshQ - 1]) * 0.5;

		for (int cbon = 1; cbon < MeshP - 1; ++cbon) {
			BufProb += HostW[BufIndex + cbon];
		}

		BufProb *= dp;
		DistributionFile << std::setprecision(18) << QVal[bbon] << "," << BufProb << std::endl;

	}

}



void CUDA_LTFP::UpdateHostW()
{

	if (!HostWUpdated) { // If the data in "HostW" is not updated

		// Copy the auxiliary WDFs from Device to Host
		Kernel_DevWtoBufDevW << < WignerGrid, WignerBlock >> > (DevW, BufDevW, MeshQ, MeshP);
		cudaDeviceSynchronize();

		cudaMemcpy(HostW, BufDevW, sizeof(double) * (K + 1) * OneWignerMesh, cudaMemcpyDeviceToHost);

		HostWUpdated = true;

	}

}

//////////////////////////////////////////////////////////
// Functions for operating the auxiliary WDFs
//////////////////////////////////////////////////////////

void CUDA_LTFP::DifferentiateWithP()
{

	// use "DevKOne" as a buffer
	Kernel_DifferentiateWithP <<< WignerGrid, WignerBlock >>> (DevKOne, DevW, DevShiftOpP, DevDdpVal);
	cudaDeviceSynchronize();

	Kernel_Copy <<< WignerGrid, WignerBlock >>> (DevW, DevKOne);
	cudaDeviceSynchronize();

	HostWUpdated = false;

}


void CUDA_LTFP::MultiplyQ()
{

	// use "DevKOne" as a buffer
	Kernel_MultiplyQ <<< WignerGrid, WignerBlock >>> (DevKOne, DevW, DevQVal);
	cudaDeviceSynchronize();

	Kernel_Copy <<< WignerGrid, WignerBlock >>> (DevW, DevKOne);
	cudaDeviceSynchronize();

	HostWUpdated = false;

}


//////////////////////////////////////////////////////////
// CUDA Kernels
//////////////////////////////////////////////////////////

__global__ void Kernel_PartEvolution(double*** ResultW, double*** DevWOne, double*** DevWTwo, double Alpha,
									int** ShiftOpX, int** ShiftOpP, double*** DdQVal, double*** DdpVal, double*** D3dp3Val,
									double*** DisVal, double*** FluVal, double* Force1, double* Force3, int** Goup, int** Godown, int** Subscript, int* Sumscript, 
									double** GodownFactor, double* ExpFactor, double A, double T, int N, int K)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;
	double dW = 0.0;

	for (int abon = 0; abon < 5; ++abon) {

		// -p / m Ý/Ýx		
		dW += DdQVal[idy][idz][abon] * DevWTwo[idx][ShiftOpX[idy][abon]][idz];

		// Potential Term (Moyal Expansion)
		dW += (Force1[idy] * DdpVal[idy][idz][abon] + Force3[idy] * D3dp3Val[idy][idz][abon]) * DevWTwo[idx][idy][ShiftOpP[idz][abon]];

		// Fluctuation and Dissipation Terms
		dW += A * A * (DisVal[idy][idz][abon] + T * FluVal[idy][idz][abon]) * DevWTwo[idx][idy][ShiftOpP[idz][abon]];

	}

	// Transition from the deeper hierarchy
	if (Sumscript[idx] < N) {

		for (int dbon = 0; dbon < K; ++dbon) {

			for (int abon = 0; abon < 5; ++abon) {
				dW += A * T * DdpVal[idy][idz][abon] * DevWTwo[Goup[idx][dbon]][idy][ShiftOpP[idz][abon]] * ExpFactor[dbon];
			}

		}

	}

	// Transition from the shallower hierarchy
	for (int dbon = 0; dbon < K; ++dbon) {

		if (Subscript[idx][dbon] > 0) {
			
			for (int abon = 0; abon < 5; ++abon) {
				dW += A * T * GodownFactor[idx][dbon] * DdpVal[idy][idz][abon] * DevWTwo[Godown[idx][dbon]][idy][ShiftOpP[idz][abon]] / ExpFactor[dbon];
			}
			
		}
		
	}

	ResultW[idx][idy][idz] = DevWOne[idx][idy][idz] + Alpha * dW;

}

__global__ void Kernel_PartEvolutionABM(double*** ResultW, double*** DevWTwo,
										int** ShiftOpX, int** ShiftOpP, double*** DdQVal, double*** DdpVal, double*** D3dp3Val,
										double*** DisVal, double*** FluVal, double* Force1, double* Force3, int** Goup, int** Godown, int** Subscript, int* Sumscript,
										double** GodownFactor, double* ExpFactor, double A, double T, int N, int K)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;
	double dW = 0.0;

	for (int abon = 0; abon < 5; ++abon) {

		// -p / m Ý/Ýx		
		dW += DdQVal[idy][idz][abon] * DevWTwo[idx][ShiftOpX[idy][abon]][idz];

		// Potential Term (Moyal Expansion)
		dW += (Force1[idy] * DdpVal[idy][idz][abon] + Force3[idy] * D3dp3Val[idy][idz][abon]) * DevWTwo[idx][idy][ShiftOpP[idz][abon]];

		// Fluctuation and Dissipation Terms
		dW += A * A * (DisVal[idy][idz][abon] + T * FluVal[idy][idz][abon]) * DevWTwo[idx][idy][ShiftOpP[idz][abon]];

	}

	// Transition from the deeper hierarchy
	if (Sumscript[idx] < N) {

		for (int dbon = 0; dbon < K; ++dbon) {

			for (int abon = 0; abon < 5; ++abon) {
				dW += A * T * DdpVal[idy][idz][abon] * DevWTwo[Goup[idx][dbon]][idy][ShiftOpP[idz][abon]] * ExpFactor[dbon];
			}

		}

	}

	// Transition from the shallower hierarchy
	for (int dbon = 0; dbon < K; ++dbon) {

		if (Subscript[idx][dbon] > 0) {

			for (int abon = 0; abon < 5; ++abon) {
				dW += A * T * GodownFactor[idx][dbon] * DdpVal[idy][idz][abon] * DevWTwo[Godown[idx][dbon]][idy][ShiftOpP[idz][abon]] / ExpFactor[dbon];
			}

		}

	}

	ResultW[idx][idy][idz] = dW;

}


// Kernels for operating the auxiliary WDFs
//////////////////////////////////////////////////

__global__ void Kernel_DifferentiateWithP(double*** ResultW, double*** DevW, int** ShiftOpP, double*** DdpVal)
{

	int idx = blockDim.x * blockIdx.x + threadIdx.x; // ADO index
	int idy = blockDim.y * blockIdx.y + threadIdx.y; // q index
	int idz = blockDim.z * blockIdx.z + threadIdx.z; // p index

	for (int abon = 0; abon < 5; ++abon) {
		ResultW[idx][idy][idz] = DdpVal[idy][idz][abon] * DevW[idx][idy][ShiftOpP[idz][abon]];
	}

}

__global__ void Kernel_MultiplyQ(double*** ResultW, double*** DevW, double* DevQVal)
{

	int idx = blockDim.x * blockIdx.x + threadIdx.x; // ADO index
	int idy = blockDim.y * blockIdx.y + threadIdx.y; // q_index
	int idz = blockDim.z * blockIdx.z + threadIdx.z; // p_index

	ResultW[idx][idy][idz] = DevQVal[idy] * DevW[idx][idy][idz];

}



__global__ void Kernel_Scalor(double*** DevW, double Alpha)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	DevW[idx][idy][idz] *= Alpha;

}

__global__ void Kernel_WignerAdd(double*** ResultW, double*** DevWOne, double*** DevWTwo, double Alpha)
{

	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	ResultW[idx][idy][idz] = DevWOne[idx][idy][idz] + Alpha * DevWTwo[idx][idy][idz];

}

__global__ void Kernel_EvolutionRK4(double*** DevW, double*** KOne, double*** KTwo, double*** KThree, double* PadeXiSumADO, double TemperatureIntegral)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	DevW[idx][idy][idz] += (KOne[idx][idy][idz] + 2.0 * KTwo[idx][idy][idz] + KThree[idx][idy][idz]) / 3.0;
	DevW[idx][idy][idz] *= exp(PadeXiSumADO[idx] * TemperatureIntegral);

}

__global__ void Kernel_EvolutionAB4(double*** ResultW, double*** DevWOne, double**** DevDW, int ABMCounter)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	ResultW[idx][idy][idz] = DevWOne[idx][idy][idz] + DevAB4Const[ABMCounter] * DevDW[0][idx][idy][idz] + DevAB4Const[ABMCounter - 1] * DevDW[1][idx][idy][idz]
							+ DevAB4Const[ABMCounter - 2] * DevDW[2][idx][idy][idz] + DevAB4Const[ABMCounter - 3] * DevDW[3][idx][idy][idz];

}


__global__ void Kernel_EvolutionAM4(double*** DevW, double**** DevDW, double* PadeXiSumADO, double TemperatureIntegral, int ABMCounter)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;
	double Buf;

	DevW[idx][idy][idz] += DevAM4Const[ABMCounter] * DevDW[0][idx][idy][idz] + DevAM4Const[ABMCounter - 1] * DevDW[1][idx][idy][idz]
									+ DevAM4Const[ABMCounter - 2] * DevDW[2][idx][idy][idz] + DevAM4Const[ABMCounter - 3] * DevDW[3][idx][idy][idz];

	Buf = exp(PadeXiSumADO[idx] * TemperatureIntegral);
	DevW[idx][idy][idz] *= Buf;

	for (int abon = 0; abon <= 3; ++abon) {
		DevDW[abon][idx][idy][idz] *= Buf;
	}

}

__global__ void Kernel_BufDevWtoDevW(double* BufDevW, double*** DevW, int MeshQ, int MeshP)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	DevW[idx][idy][idz] = BufDevW[MeshP * (MeshQ * idx + idy) + idz];

}

__global__ void Kernel_DevWtoBufDevW(double*** DevW, double* BufDevW, int MeshQ, int MeshP)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	BufDevW[MeshP * (MeshQ * idx + idy) + idz] = DevW[idx][idy][idz];

}

__global__ void Kernel_ExpForABM(double**** DevDW, double* PadeXiSumADO, double TemperatureIntegral, int ABMCounter)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	double Buf;
	Buf = exp(PadeXiSumADO[idx] * TemperatureIntegral);

	for (int abon = 0; abon <= ABMCounter; ++abon) {
		DevDW[abon][idx][idy][idz] *= Buf;
	}

}

// Functions for copying the auxiliary WDFs between the Device memories
//////////////////////////////////////////////////////////////////////////

__global__ void Kernel_Copy(double*** DstDevW, double*** SrcDevW)
{
	int idx = blockDim.x * blockIdx.x + threadIdx.x;
	int idy = blockDim.y * blockIdx.y + threadIdx.y;
	int idz = blockDim.z * blockIdx.z + threadIdx.z;

	DstDevW[idx][idy][idz] = SrcDevW[idx][idy][idz];

}



==> LTFP/LTFP/HEOMToolkit.cpp <==
#include "HEOMToolkit.h"
#include <math.h>
#include <iostream>

void Toolkit_SetReferences(int**& Goup, int**& Godown, int**& Subscript, int*& Sumscript, int NumADO, int N, int NumSubscript)
{

	//////////////////////////////////////////////////////////////
	// "Y'¦Žš'Ì"ü—Í
	//////////////////////////////////////////////////////////////

	{

		int RStart, RFinish, Rightest, Nbon;


		// ƒƒ'ƒŠ'ÌŠm•Û
		////////////////////////////////////////////////

		Goup = new int* [NumADO];
		Godown = new int* [NumADO];
		Subscript = new int* [NumADO];
		Sumscript = new int[NumADO];

		for (int abon = 0; abon < NumADO; ++abon) {
			Goup[abon] = new int[NumSubscript];
			Godown[abon] = new int[NumSubscript];
			Subscript[abon] = new int[NumSubscript];
		}

		// "Y'¦Žš'ðŠK'w'̐['³'ªó'¢‡'É"ü—Í'µ'Ä'¢'­
		/////////////////////////////////////////////////

		// ['³'O'ÌŠK'w'Ì"Y'¦Žš'Ì"ü—Í
		for (int abon = 0; abon < NumSubscript; ++abon) {
			Subscript[0][abon] = 0;
		}
		Sumscript[0] = 0;

		RStart = 0;
		RFinish = 0;
		Nbon = 1;

		for (int abon = 1; abon <= N; ++abon) {

			for (int bbon = RStart; bbon <= RFinish; ++bbon) {

				// Å‰'Ébbon"Ô–Ú'Ì•ª•zŠÖ"'Ì"Y'¦Žš'Ì'†'Å'O'Å'È'¢Å'à‰E'¤("Y'¦Žš"ԍ†'Ì'å'«'¢)'Ì'à'Ì'ð'T'·

				Rightest = 0;
				for (int cbon = NumSubscript - 1; cbon > 0; --cbon) {

					if (Subscript[bbon][cbon] > 0) {
						Rightest = cbon;
						break;
					}

				}

				// RightestˆÈã'Ì"Y'¦Žš"ԍ†'Ì'à'̂ɂ'¢'āA'»'ꂼ'ê"Y'¦Žš'ð+1'·'邱'ƂŁAˆê'['¢ŠK'w'Ì
				// •â•ƒEƒBƒOƒi[•ª•zŠÖ"'Ì"Y'¦Žš'ð"ü—Í'·'é

				for (int cbon = Rightest; cbon < NumSubscript; ++cbon) {

					for (int dbon = 0; dbon < NumSubscript; ++dbon) {
						Subscript[Nbon][dbon] = Subscript[bbon][dbon];
					}
					++Subscript[Nbon][cbon];
					Sumscript[Nbon] = abon;

					++Nbon;

				}


			}

			RStart = RFinish + 1;
			RFinish = Nbon - 1;

		}


	}// "Y'¦Žš"ü—̓XƒR[ƒv'̏I—¹


	//////////////////////////////////////////////
	// •â•ƒEƒBƒOƒi[•ª•zŠÖ"ŠÔ'ÌŠÖŒW'Ì"ü—Í
	//////////////////////////////////////////////

	{

		int BufNbon, NumRight;

		// ŠÖŒW'̕ϐ"'̃ŠƒZƒbƒg
		/////////////////////////////////////////

		for (int abon = 0; abon < NumADO; ++abon) {
			for (int bbon = 0; bbon < NumSubscript; ++bbon) {
				Goup[abon][bbon] = NumADO;
				Godown[abon][bbon] = NumADO;
			}
		}

		// ŠÖŒW'Ì"ü—Í
		/////////////////////////////////////////

		for (int abon = 0; abon < NumADO; ++abon) {

			if (Sumscript[abon] < N) {

				// Še•â•ƒEƒBƒOƒi[•ª•zŠÖ"'ÌŠe"Y'¦Žš'ɑ΂µ'āAˆê'['¢ŠK'w'̕⏕ƒEƒBƒOƒi[•ª•zŠÖ"'ð'T'·

				BufNbon = abon + 1;

				for (int bbon = 0; bbon < NumSubscript; ++bbon) {

					for (int cbon = BufNbon; cbon < NumADO; ++cbon) {

						NumRight = 0;

						for (int dbon = 0; dbon < NumSubscript; ++dbon) {

							if (dbon == bbon) {

								if (Subscript[cbon][dbon] == Subscript[abon][dbon] + 1) {
									++NumRight;
								}
								else {
									break;
								}

							}
							else {

								if (Subscript[cbon][dbon] == Subscript[abon][dbon]) {
									++NumRight;
								}
								else {
									break;
								}

							}

						} // for dbon

						// ˆê'ã'̕⏕ƒEƒBƒOƒi[•ª•zŠÖ"'ðŒ©'Â'¯'½
						if (NumRight == NumSubscript) {

							Goup[abon][bbon] = cbon;
							Godown[cbon][bbon] = abon; // '΂ɂȂéˆê'‰º'̃EƒBƒOƒi[•ª•zŠÖ"'̏î•ñ'à"ü—Í'·'é
							BufNbon = cbon + 1;
							break;

						}

					} // for cbon

				}


			}




		}

	} // ŠÖŒW'̃XƒR[ƒvI—¹




}

// 'g'ݍ‡'킹ŒvŽZƒvƒƒOƒ‰ƒ€
int Toolkit_Combination(int CLeft, int CRight)
{
	int Result = 1;

	for (int abon = 1; abon <= CRight; ++abon) {

		Result *= (CLeft + 1 - abon);
		Result /= abon;

	}

	return Result;

}

void Toolkit_InputPade(double*& PadeXi, double*& PadeEta, int& K)
{

	//
	// We input the Pade frequencies and the Pade coefficients.
	// 
	// The value of the Pade frequencies and the Pade coefficients are based on the reference
	// T. Ikeda and Y. Tanimura, J. Chem. Theory Comput. 2019, 15, 2517-2534
	//
	////////////////////////////////////////////////////////////////////////////////////////////

	if (K == 1) {

		PadeXi = new double[1];
		PadeEta = new double[1];

		PadeXi[0] = 7.745967;

		PadeEta[0] = 2.5;

	}
	else if (K == 2) {

		PadeXi = new double[2];
		PadeEta = new double[2];

		PadeXi[0] = 6.305939;
		PadeXi[1] = 19.499618;

		PadeEta[0] = 1.032824;
		PadeEta[1] = 5.967176;

	}
	else if (K == 3) {

		PadeXi = new double[3];
		PadeEta = new double[3];

		PadeXi[0] = 6.2832903;
		PadeXi[1] = 12.9582867;
		PadeXi[2] = 36.1192894;

		PadeEta[0] = 1.000227;
		PadeEta[1] = 1.300914;
		PadeEta[2] = 11.198859;

	}
	else if (K == 4) {

		PadeXi = new double[4];
		PadeEta = new double[4];

		PadeXi[0] = 6.283185;
		PadeXi[1] = 12.579950;
		PadeXi[2] = 20.562598;
		PadeXi[3] = 57.787940;

		PadeEta[0] = 1.0;
		PadeEta[1] = 1.015314;
		PadeEta[2] = 1.905605;
		PadeEta[3] = 18.079081;

	}
	else if (K == 5) {

		PadeXi = new double[5];
		PadeEta = new double[5];

		PadeXi[0] = 6.283185;
		PadeXi[1] = 12.566542;
		PadeXi[2] = 19.004690;
		PadeXi[3] = 29.579276;
		PadeXi[4] = 84.536926;

		PadeEta[0] = 1.0;
		PadeEta[1] = 1.000262;
		PadeEta[2] = 1.113033;
		PadeEta[3] = 2.800147;
		PadeEta[4] = 26.586558;

	}
	else {

		std::cout << "No Pade frequency data is found!!" << std::endl;
		exit(EXIT_FAILURE);

	}

}




==> LTFP/LTFP/HEOMToolkit.h <==
#pragma once
#include <omp.h>

void Toolkit_SetReferences(int**& Goup, int**& Godown, int**& Subscript, int*& Sumscript, int NumADO, int N, int NumSubscript);
int Toolkit_Combination(int CLeft, int CRight);
void Toolkit_InputPade(double*& PadeXi, double*& PadeEta, int& K);

==> LTFP/LTFP/LTFP.cpp <==
#include "LTFP.h"
#include <iostream>
#include <iomanip>


void LTFP::Setup_RK4()
{

	// Allocate the memory for the Wigner Distribution Functions
	GetWignerMemory();

	// Allocate memory for the time-dependent parameters
	AllocateTDParameters();

	// Compute the position and the momentum at the discretized points
	GetPQVal();

	// Compute the destination of the transition between the WDFs
	SetWDF_Jump();

	// Set Pade Frequency 
	SetPadeFrequency();

}

void LTFP::Setup_PCM()
{

	// Allocate the memory for the Wigner Distribution Functions
	GetWignerMemory_PCM();

	// Allocate memory for the time-dependent parameters
	AllocateTDParameters();

	// Compute the position and the momentum at the discretized points
	GetPQVal();

	// Set the coefficients of the 4th order Adams-Bashforth and Adams-Moulton method
	SetPCConstants();

	// Compute the destination of the transition between the WDFs
	SetWDF_Jump();

	// Set Pade Frequency 
	SetPadeFrequency();

}

void LTFP::PartEvolution_PC(double***& WResult, double***& WTwo, int StepIndex)
{

#pragma omp parallel for schedule(static)
	for (int abon = 0; abon < NumADOs; ++abon) {

		// Liouvillian Terms
		/////////////////////////////////////////////////////

		// -p d /dq
		{
			double BufP;

			for (int cbon = 0; cbon < MeshP; ++cbon) {

				BufP = -PVal[cbon] / (12.0 * dq);

				WResult[abon][0][cbon] = BufP * (-WTwo[abon][2][cbon] + 8.0 * WTwo[abon][1][cbon]);
				
				WResult[abon][1][cbon] = BufP * (-WTwo[abon][3][cbon] + 8.0 * (WTwo[abon][2][cbon] - WTwo[abon][0][cbon]));

				for (int bbon = 2; bbon < MeshQ - 2; ++bbon) {

					WResult[abon][bbon][cbon] = BufP * (-(WTwo[abon][bbon + 2][cbon] - WTwo[abon][bbon - 2][cbon])
																+ 8.0 * (WTwo[abon][bbon + 1][cbon] - WTwo[abon][bbon - 1][cbon]));

				}

				WResult[abon][MeshQ - 2][cbon] = BufP * (WTwo[abon][MeshQ - 4][cbon] + 8.0 * (WTwo[abon][MeshQ - 1][cbon] - WTwo[abon][MeshQ - 3][cbon]));

				WResult[abon][MeshQ - 1][cbon] = BufP * (WTwo[abon][MeshQ - 3][cbon] - 8.0 * WTwo[abon][MeshQ - 2][cbon]);

			}

		}

		// 1st order coefficient of the Moyal expansion
		{
			double BufU, * xW;

			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				BufU = PotentialDiff1(QVal[bbon], StepIndex) / (12.0 * dp);
				xW = WTwo[abon][bbon];

				WResult[abon][bbon][0] += BufU * (-xW[2] + 8.0 * xW[1]);

				WResult[abon][bbon][1] += BufU * (-xW[3] + 8.0 * (xW[2] - xW[0]));

				for (int cbon = 2; cbon < MeshP - 2; ++cbon) {

					WResult[abon][bbon][cbon] += BufU * (-(xW[cbon + 2] - xW[cbon - 2]) + 8.0 * (xW[cbon + 1] - xW[cbon - 1]));

				}

				WResult[abon][bbon][MeshP - 2] += BufU * (xW[MeshP - 4] + 8.0 * (xW[MeshP - 1] - xW[MeshP - 3]));

				WResult[abon][bbon][MeshP - 1] += BufU * (xW[MeshP - 3] - 8.0 * xW[MeshP - 2]);

			}

		}

		// 3rd order coefficient of the Moyal expansion
		{

			double BufU, * xW;

			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				BufU = PotentialDiff3(QVal[bbon], StepIndex) / (-48.0 * dp * dp * dp);
				xW = WTwo[abon][bbon];

				WResult[abon][bbon][0] += BufU * (xW[2] - 2.0 * xW[1]);

				WResult[abon][bbon][1] += BufU * (xW[3] - 2.0 * (xW[2] - xW[0]));

				for (int cbon = 2; cbon < MeshP - 2; ++cbon) {

					WResult[abon][bbon][cbon] += BufU * ((xW[cbon + 2] - xW[cbon - 2]) - 2.0 * (xW[cbon + 1] - xW[cbon - 1]));

				}

				WResult[abon][bbon][MeshP - 2] += BufU * (-xW[MeshP - 4] - 2.0 * (xW[MeshP - 1] - xW[MeshP - 3]));
				
				WResult[abon][bbon][MeshP - 1] += BufU * (-xW[MeshP - 3] + 2.0 * xW[MeshP - 2]);

			}

		}

		// Damping Term
#ifndef ExpMethod

		{
			double BufDamp = 0.0;

			for (int dbon = 0; dbon < K; ++dbon) {
				BufDamp += (double)(Subscript[abon][dbon]) * T[StepIndex] * PadeXi[dbon];
			}

			for (int bbon = 0; bbon < MeshQ; ++bbon) {
				for (int cbon = 0; cbon < MeshP; ++cbon) {

					WResult[abon][bbon][cbon] -= BufDamp * WTwo[abon][bbon][cbon];

				}
			}
		}

#endif

		// Markovian Dissipation Term
		//////////////////////////////////////////////////
		{

			double BufD;
			double* xW;

			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				BufD = A[StepIndex] * A[StepIndex] / (12.0 * m * dp);
				xW = WTwo[abon][bbon];

				WResult[abon][bbon][0] += BufD * (-PVal[2] * xW[2] + 8.0 * PVal[1] * xW[1]);

				WResult[abon][bbon][1] += BufD * (-PVal[3] * xW[3] + 8.0 * (PVal[2] * xW[2] - PVal[0] * xW[0]));

				for (int cbon = 2; cbon < MeshP - 2; ++cbon) {

					WResult[abon][bbon][cbon] += BufD * (-(PVal[cbon + 2] * xW[cbon + 2] - PVal[cbon - 2] * xW[cbon - 2])
															+ 8.0 * (PVal[cbon + 1] * xW[cbon + 1] - PVal[cbon - 1] * xW[cbon - 1]));

				}

				WResult[abon][bbon][MeshP - 2] += BufD * (PVal[MeshP - 4] * xW[MeshP - 4]
															+ 8.0 * (PVal[MeshP - 1] * xW[MeshP - 1] - PVal[MeshP - 3] * xW[MeshP - 3]));

				WResult[abon][bbon][MeshP - 1] += BufD * (PVal[MeshP - 3] * xW[MeshP - 3] - 8.0 * PVal[MeshP - 2] * xW[MeshP - 2]);

			}

		}

		// Markovian Fluctuation
		///////////////////////////////////////////////

		{

			double BufF, * xW;

			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				BufF = A[StepIndex] * A[StepIndex] * T[StepIndex] * FluctuationFactor / (12.0 * dp * dp);
				xW = WTwo[abon][bbon];

				WResult[abon][bbon][0] += BufF * (-xW[2] + 16.0 * xW[1] - 30.0 * xW[0]);

				WResult[abon][bbon][1] += BufF * (-xW[3] + 16.0 * (xW[2] + xW[0]) - 30.0 * xW[1]);

				for (int cbon = 2; cbon < MeshP - 2; ++cbon) {

					WResult[abon][bbon][cbon] += BufF * (-(xW[cbon + 2] + xW[cbon - 2]) + 16.0 * (xW[cbon + 1] + xW[cbon - 1]) - 30.0 * xW[cbon]);

				}

				WResult[abon][bbon][MeshP - 2] += BufF * (-xW[MeshP - 4] + 16.0 * (xW[MeshP - 1] + xW[MeshP - 3]) - 30.0 * xW[MeshP - 2]);

				WResult[abon][bbon][MeshP - 1] += BufF * (-xW[MeshP - 3] + 16.0 * xW[MeshP - 2] - 30.0 * xW[MeshP - 1]);

			}

		}

		// Contribution from the deeper hierarchy
		//////////////////////////////////////////////////////////

		if (Sumscript[abon] < N) {

			double BufD, * xW;

			for (int dbon = 0; dbon < K; ++dbon) {

#ifdef ExpMethod
				BufD = A[StepIndex] * T[StepIndex] / (12.0 * dp) * DampExp[StepIndex][dbon];
#else
				BufD = A[StepIndex] * T[StepIndex] / (12.0 * dp);
#endif

				for (int bbon = 0; bbon < MeshQ; ++bbon) {

					xW = WTwo[Goup[abon][dbon]][bbon];

					WResult[abon][bbon][0] += BufD * (-xW[2] + 8.0 * xW[1]);

					WResult[abon][bbon][1] += BufD * (-xW[3] + 8.0 * (xW[2] - xW[0]));

					for (int cbon = 2; cbon < MeshP - 2; ++cbon) {

						WResult[abon][bbon][cbon] += BufD * (-(xW[cbon + 2] - xW[cbon - 2]) + 8.0 * (xW[cbon + 1] - xW[cbon - 1]));

					}

					WResult[abon][bbon][MeshP - 2] += BufD * (xW[MeshP - 4] + 8.0 * (xW[MeshP - 1] - xW[MeshP - 3]));

					WResult[abon][bbon][MeshP - 1] += BufD * (xW[MeshP - 3] - 8.0 * xW[MeshP - 2]);

				}

			}

		}

		// Contribution from the shallower hierarchy
		//////////////////////////////////////////////////////////
		{

			double BufS, * xW;

			for (int dbon = 0; dbon < K; ++dbon) {

				if (Subscript[abon][dbon] > 0) {

#ifdef ExpMethod
					BufS = -2.0 * (double)(Subscript[abon][dbon]) * A[StepIndex] * T[StepIndex] * PadeXi[dbon] * PadeEta[dbon] / (12.0 * dp * DampExp[StepIndex][dbon]);
#else
					BufS = -2.0 * (double)(Subscript[abon][dbon]) * A[StepIndex] * T[StepIndex] * PadeXi[dbon] * PadeEta[dbon] / (12.0 * dp);
#endif

					for (int bbon = 0; bbon < MeshQ; ++bbon) {

						xW = WTwo[Godown[abon][dbon]][bbon];

						WResult[abon][bbon][0] += BufS * (-xW[2] + 8.0 * xW[1]);

						WResult[abon][bbon][1] += BufS * (-xW[3] + 8.0 * (xW[2] - xW[0]));

						for (int cbon = 2; cbon < MeshP - 2; ++cbon) {

							WResult[abon][bbon][cbon] += BufS * (-(xW[cbon + 2] - xW[cbon - 2]) + 8.0 * (xW[cbon + 1] - xW[cbon - 1]));

						}

						WResult[abon][bbon][MeshP - 2] += BufS * (xW[MeshP - 4] + 8.0 * (xW[MeshP - 1] - xW[MeshP - 3]));

						WResult[abon][bbon][MeshP - 1] += BufS * (xW[MeshP - 3] - 8.0 * xW[MeshP - 2]);

					}

				}

			}

		}

		// multiply dt
		///////////////////////////////////////////////
		{

			double* xW;

			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				xW = WResult[abon][bbon];

				for (int cbon = 0; cbon < MeshP; ++cbon) {

					xW[cbon] *= dt;

				}

			}

		}
	}





}

double LTFP::PotentialDiff1(double q, int StepIndex)
{

	// Compute d U(q, t) / d q

	double f = 0.0;

	for (int abon = 0; abon < DimU; ++abon) {

		f += (double)(abon + 1) * PotenC[StepIndex][abon] * pow(q, abon);

	}

	return f;

}

double LTFP::PotentialDiff3(double q, int StepIndex)
{
	// Compute d^3 U(q, t) / d q^3

	double f = 0.0;

	for (int abon = 2; abon < DimU; ++abon) {

		f += (double)((abon + 1) * abon * (abon - 1)) * PotenC[StepIndex][abon] * pow(q, abon - 2);

	}

	return f;

}



void LTFP::PartEvolution_RK4(double***& WResult, double***& WOne, double***& WTwo, double Alpha, int StepIndex)
{

	PartEvolution_PC(WBuf, WTwo, StepIndex);

	// Compute WResult = WOne + Alpha * WBuf

	for (int abon = 0; abon < NumADOs; ++abon) {

		for (int bbon = 0; bbon < MeshQ; ++bbon) {
			for (int cbon = 0; cbon < MeshP; ++cbon) {

				WResult[abon][bbon][cbon] = WOne[abon][bbon][cbon] + Alpha * WBuf[abon][bbon][cbon];

			}
		}

	}

}

void LTFP::OneStepEvolution_PCM()
{

	// Perform Time Evolution for one step using
	// the predictor-corrector method
	/////////////////////////////////////////////////////

	if (FirstStep) {

		// Compute "PreviousX" and "PreviousU" at the first step
		////////////////////////////////////////////////////////////

		CalculateExpVal();

		PreviousX = ExpQ;
		PreviousU = ExpP2 / (2.0 * m) + PotenC[0][1] * ExpQ2 + PotenC[0][2] * ExpQ3 + PotenC[0][3] * ExpQ4;

		FirstStep = false;

	}


	if (PCCounter <= 2) {

		// We perform the time evolution for the first 3 steps using RK4.
		///////////////////////////////////////////////////////////////////

#ifdef ExpMethod
		InputDampExp();
#endif

		// Compute "KOne"

		PartEvolution_PC(dW[PCCounter], W, 0);

		for (int abon = 0; abon < NumADOs; ++abon) {
			for (int bbon = 0; bbon < MeshQ; ++bbon) {
				for (int cbon = 0; cbon < MeshP; ++cbon) {

					KOne[abon][bbon][cbon] = W[abon][bbon][cbon] + 0.5 * dW[PCCounter][abon][bbon][cbon];

				}
			}
		}

		// Compute "KTwo to KFour"

		PartEvolution_RK4(KTwo, W, KOne, 0.5, 1);

		PartEvolution_RK4(KThree, W, KTwo, 1.0, 1);

		// multiply -1/3 to the WDF

		for (int abon = 0; abon < NumADOs; ++abon) {
			for (int bbon = 0; bbon < MeshQ; ++bbon) {
				for (int cbon = 0; cbon < MeshP; ++cbon) {

					W[abon][bbon][cbon] *= MINUS_ONE_THIRD;

				}
			}
		}

		PartEvolution_RK4(W, W, KThree, ONE_SIXTH, 2);

		// Add "KOne" to "KThree" to the WDF
		/////////////////////////////////////////////

		for (int abon = 0; abon < NumADOs; ++abon) {
			for (int bbon = 0; bbon < MeshQ; ++bbon) {
				for (int cbon = 0; cbon < MeshP; ++cbon) {

					W[abon][bbon][cbon] += (KOne[abon][bbon][cbon] + 2.0 * KTwo[abon][bbon][cbon] + KThree[abon][bbon][cbon]) / 3.0;

				}
			}
		}

		// Multiply the Damping Correction Multiplier(DCM)
		//////////////////////////////////////////////////////

#ifdef ExpMethod

		{
			double BufExp;

			for (int abon = 1; abon < NumADOs; ++abon) {

				// Compute the Damping Correction Multiplier
				BufExp = 1.0;
				for (int dbon = 0; dbon < K; ++dbon) {
					BufExp *= pow(DampExp[2][dbon], Subscript[abon][dbon]);
				}

				// Multiply the Correction Multiplier to each auxiliary WDF
				for (int bbon = 0; bbon < MeshQ; ++bbon) {
					for (int cbon = 0; cbon < MeshP; ++cbon) {
						W[abon][bbon][cbon] *= BufExp;
					}
				}

				// We also multiply the DCM to "dW"

				for (int ebon = 0; ebon <= PCCounter; ++ebon) {

					for (int bbon = 0; bbon < MeshQ; ++bbon) {
						for (int cbon = 0; cbon < MeshP; ++cbon) {

							dW[ebon][abon][bbon][cbon] *= BufExp;

						}
					}

				}

			} // abon

		} // the end of the scope

#endif

		// add 1 to PCCounter
		++PCCounter;

	}
	else {

		// After 3 steps passed, we perform the evolution 
		// using the predictor-corrector method.
		//////////////////////////////////////////////////////

#ifdef ExpMethod
		InputDampExp();
#endif

		// Compute the predictor using the 4th order Adam-Bashforth method
		PartEvolution_PC(dW[PCCounter % 4], W, 0);
#pragma omp parallel
		{
			int BufIndex;
			double*** xdW;
#pragma omp for schedule(static)
			for (int abon = 0; abon < NumADOs; ++abon) {

				for (int bbon = 0; bbon < MeshQ; ++bbon) {
					for (int cbon = 0; cbon < MeshP; ++cbon) {
						WBuf[abon][bbon][cbon] = W[abon][bbon][cbon];
					}
				}


				for (int ebon = 0; ebon <= 3; ++ebon) {

					BufIndex = PCCounter - ebon;
					xdW = dW[ebon % 4];



					for (int bbon = 0; bbon < MeshQ; ++bbon) {
						for (int cbon = 0; cbon < MeshP; ++cbon) {

							WBuf[abon][bbon][cbon] += AB4Const[BufIndex] * xdW[abon][bbon][cbon];

						}
					}

				}

			}

		}


		// Compute the predictor using the 4th order Adams-Moulton method
		PartEvolution_PC(dW[(PCCounter + 1) % 4], WBuf, 2);

#pragma omp parallel
		{
			int BufIndex;
			double*** xdW;

#pragma omp for  schedule(static)
			for (int abon = 0; abon < NumADOs; ++abon) {

				for (int ebon = 0; ebon <= 3; ++ebon) {

					BufIndex = PCCounter + 1 - ebon;
					xdW = dW[ebon % 4];

					for (int bbon = 0; bbon < MeshQ; ++bbon) {
						for (int cbon = 0; cbon < MeshP; ++cbon) {

							W[abon][bbon][cbon] += AM4Const[BufIndex] * xdW[abon][bbon][cbon];

						}
					}

				}

			}

		}


		// Multiply the Damping Correction Multiplier(DCM)
		////////////////////////////////////////////////////////

#ifdef ExpMethod

		{

#pragma omp parallel
			{
				double BufExp;

#pragma omp for schedule(static)
				for (int abon = 1; abon < NumADOs; ++abon) {

					// Compute the Damping Correction Multiplier
					BufExp = 1.0;
					for (int dbon = 0; dbon < K; ++dbon) {
						BufExp *= pow(DampExp[2][dbon], Subscript[abon][dbon]);
					}

					// Multiply the Correction Multiplier to each auxiliary WDF
					for (int bbon = 0; bbon < MeshQ; ++bbon) {
						for (int cbon = 0; cbon < MeshP; ++cbon) {
							W[abon][bbon][cbon] *= BufExp;
						}
					}

					// We also multiply the DCM to "dW"

					for (int ebon = 0; ebon <= 3; ++ebon) {

						for (int bbon = 0; bbon < MeshQ; ++bbon) {
							for (int cbon = 0; cbon < MeshP; ++cbon) {

								dW[ebon][abon][bbon][cbon] *= BufExp;

							}
						}

					}

				} // abon

			}
				
		} // the end of the scope 

#endif

		// add 1 to the PCCounter;
		++PCCounter;
		if (PCCounter > 6) {
			PCCounter = 3;
		}


	}

	ComputeWorks();

}

void LTFP::OneStepEvolution_RK4()
{

	// Perform Time Evolution for one step using RK4
	/////////////////////////////////////////////////////////////

	if (FirstStep) {

		// Compute "PreviousX" and "PreviousU" at the first step
		////////////////////////////////////////////////////////////

		CalculateExpVal();

		PreviousX = ExpQ;
		PreviousU = ExpP2 / (2.0 * m) + PotenC[0][1] * ExpQ2 + PotenC[0][2] * ExpQ3 + PotenC[0][3] * ExpQ4;

		FirstStep = false;

	}

#ifdef ExpMethod
	InputDampExp();
#endif

	// Compute KOne
	PartEvolution_RK4(KOne, W, W, 0.5, 0);

	// Compute KTwo
	PartEvolution_RK4(KTwo, W, KOne, 0.5, 1);

	// Compute KThree
	PartEvolution_RK4(KThree, W, KTwo, 1.0, 1);

	// Compute KFour

	for (int abon = 0; abon < NumADOs; ++abon) {
		
		for (int bbon = 0; bbon < MeshQ; ++bbon) {
			for (int cbon = 0; cbon < MeshP; ++cbon) {
				W[abon][bbon][cbon] *= MINUS_ONE_THIRD;
			}
		}

	}

	PartEvolution_RK4(W, W, KThree, ONE_SIXTH, 2);

	// Adding KOne, KTwo, and KThree
	for (int abon = 0; abon < NumADOs; ++abon) {
		for (int bbon = 0; bbon < MeshQ; ++bbon) {
			for (int cbon = 0; cbon < MeshP; ++cbon) {

				W[abon][bbon][cbon] += (KOne[abon][bbon][cbon] + 2.0 * KTwo[abon][bbon][cbon] + KThree[abon][bbon][cbon]) / 3.0;

			}
		}
	}

#ifdef ExpMethod
	// Multiply the Damping Correction Multiplier
	{
		double BufExp;

		for (int abon = 1; abon < NumADOs; ++abon) {

			// Compute the Damping Correction Multiplier
			BufExp = 1.0;
			for (int dbon = 0; dbon < K; ++dbon) {
				BufExp *= pow(DampExp[2][dbon], Subscript[abon][dbon]);
			}

			// Multiply the Correction Multiplier to each auxiliary WDF
			for (int bbon = 0; bbon < MeshQ; ++bbon) {
				for (int cbon = 0; cbon < MeshP; ++cbon) {
					W[abon][bbon][cbon] *= BufExp;
				}
			}

		}

	}
#endif

	ComputeWorks();

}

void LTFP::InputDampExp()
{

	double TemperatureIntegral;

	// Compute DampExp
	////////////////////////////////////////

	// for StepIndex = 0

	for (int dbon = 0; dbon < K; ++dbon) {
		DampExp[0][dbon] = 1.0;
	}

	// for StepIndex = 1

	TemperatureIntegral = -dt * (5.0 * T[0] + 8.0 * T[1] - T[2]) / 24.0;

	for (int dbon = 0; dbon < K; ++dbon) {
		DampExp[1][dbon] = exp(TemperatureIntegral * PadeXi[dbon]);
	}

	// for StepIndex = 2

	TemperatureIntegral = -dt * (T[0] + 4.0 * T[1] + T[2]) / 6.0;

	for (int dbon = 0; dbon < K; ++dbon) {
		DampExp[2][dbon] = exp(TemperatureIntegral * PadeXi[dbon]);
	}

}


void LTFP::GetDampExpMemory()
{

	// We set damping correction term
	////////////////////////////////////////////
	
	DampExp = new double* [3];
	for (int abon = 0; abon <= 2; ++abon) {
		DampExp[abon] = new double[K];
	}

}


void LTFP::SetPadeFrequency()
{

	Toolkit_InputPade(PadeXi, PadeEta, K);

	// Compute Markovian Fluctuation Coefficient 
	FluctuationFactor = 1.0;
	for (int dbon = 0; dbon < K; ++dbon) {
		FluctuationFactor += 2.0 * PadeEta[dbon];
	}

	// Allocate the memory for "DampExp"
	////////////////////////////////////////////////////

	DampExp = new double* [3];
	for (int abon = 0; abon <= 2; ++abon) {
		DampExp[abon] = new double[K];
	}

}


void LTFP::SetPCConstants()
{
	// Set the coefficients for the 4th order Adams-Bashforth method
	/////////////////////////////////////////////////////////////////

	AB4Const = new double[7];

	AB4Const[0] = 55.0 / 24.0;
	AB4Const[1] = -59.0 / 24.0;
	AB4Const[2] = 37.0 / 24.0;
	AB4Const[3] = -3.0 / 8.0;
	AB4Const[4] = 55.0 / 24.0;
	AB4Const[5] = -59.0 / 24.0;
	AB4Const[6] = 37.0 / 24.0;

	// Set the coefficients for the 4th order Adams-Moulton method
	/////////////////////////////////////////////////////////////////

	AM4Const = new double[8];

	AM4Const[0] = 3.0 / 8.0;
	AM4Const[1] = 19.0 / 24.0;
	AM4Const[2] = -5.0 / 24.0;
	AM4Const[3] = 1.0 / 24.0;
	AM4Const[4] = 3.0 / 8.0;
	AM4Const[5] = 19.0 / 24.0;
	AM4Const[6] = -5.0 / 24.0;
	AM4Const[7] = 1.0 / 24.0;

}


void LTFP::ResetWigner(double Alpha, double Beta)
{

	// We set the WDF as following function
	// 
	// W_0 (p,q;t) = C exp(-Beta * (p^2 / 2m + Alpha * q^2 / 2)),
	// 
	// where C is the normalization constant.

	double C;

	C = Beta / 2.0 / PI * sqrt(Alpha / m);

	for (int bbon = 0; bbon < MeshQ; ++bbon) {
		for (int cbon = 0; cbon < MeshP; ++cbon) {

			W[0][bbon][cbon] = C * exp(-0.5 * Beta * (PVal[cbon] * PVal[cbon] / m + Alpha * QVal[bbon] * QVal[bbon]));

		}
	}

	// other auxiliary WDFs are 0

	for (int abon = 1; abon < NumADOs; ++abon) {

		for (int bbon = 0; bbon < MeshQ; ++bbon) {
			for (int cbon = 0; cbon < MeshP; ++cbon) {

				W[abon][bbon][cbon] = 0.0;

			}
		}

	}

	// Reset "FirstStep"
	FirstStep = true;

}

void LTFP::ResetPCCounter()
{
	PCCounter = 0;
}

void LTFP::ResetWorks()
{
	Wint = 0.0;
	Wext = 0.0;
	TildeWint = 0.0;
	TildeWext = 0.0;
	
	TildeQext = 0.0;
	QA = 0.0;

}

void LTFP::SetWDF_Jump()
{

	// Compute the destination of the transition between the auxiliary WDFs
	///////////////////////////////////////////////////////////////////////////////

	Toolkit_SetReferences(Goup, Godown, Subscript, Sumscript, NumADOs, N, K);

}


void LTFP::GetPQVal()
{

	// Compute the position at each discretized point

	QVal = new double[MeshQ];

	for (int abon = 0; abon < MeshQ; ++abon) {

		QVal[abon] = ((double)(abon) - (double)(MeshQ - 1) / 2.0) * dq;

	}

	// Compute the momentum at each discretized point
	 
	PVal = new double[MeshP];

	for (int bbon = 0; bbon < MeshP; ++bbon) {

		PVal[bbon] = ((double)(bbon) - (double)(MeshP - 1) / 2.0) * dp;

	}

}


void LTFP::AllocateTDParameters()
{

	// Allocate the memory for the time-dependent parameters
	///////////////////////////////////////////////////////////////

	A = new double[3];
	T = new double[3];

	PotenC = new double* [3];
	for (int abon = 0; abon <= 2; ++abon) {

		PotenC[abon] = new double[DimU];

	}

}



void LTFP::GetWignerMemory()
{

	// Compute the number of the auxiliary Wigner distribution functions
	//////////////////////////////////////////////////////////////////////

	NumADOs = 1;
	for (int abon = 1; abon <= N; ++abon) {
		NumADOs += Toolkit_Combination(K + abon - 1, abon);
	}

	// Allocate the memory for the Wigner Distribution Functions
	/////////////////////////////////////////////////////////////////////

	W = new double** [NumADOs];
	KOne = new double** [NumADOs];
	KTwo = new double** [NumADOs];
	KThree = new double** [NumADOs];
	WBuf = new double** [NumADOs];

	for (int abon = 0; abon < NumADOs; ++abon) {
		
		W[abon] = new double* [MeshQ];
		KOne[abon] = new double* [MeshQ];
		KTwo[abon] = new double* [MeshQ];
		KThree[abon] = new double* [MeshQ];
		WBuf[abon] = new double* [MeshQ];

		for (int bbon = 0; bbon < MeshQ; ++bbon) {

			W[abon][bbon] = new double[MeshP];
			KOne[abon][bbon] = new double[MeshP];
			KTwo[abon][bbon] = new double[MeshP];
			KThree[abon][bbon] = new double[MeshP];
			WBuf[abon][bbon] = new double[MeshP];

		}

	}

}

void LTFP::GetWignerMemory_PCM()
{

	GetWignerMemory();

	// Allocate the memory for dW
	////////////////////////////////////////////

	dW = new double*** [4];
	for (int ebon = 0; ebon <= 3; ++ebon) {

		dW[ebon] = new double** [NumADOs];

		for (int abon = 0; abon < NumADOs; ++abon) {

			dW[ebon][abon] = new double* [MeshQ];

			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				dW[ebon][abon][bbon] = new double[MeshP];

			}

		}

	}

}


// Functions for free memory
//////////////////////////////////////////////////////////////////

void LTFP::Free_PCM()
{

	// Free dW
	///////////////

	for (int ebon = 0; ebon <= 3; ++ebon) {

		for (int abon = 0; abon < NumADOs; ++abon) {
			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				delete[] dW[ebon][abon][bbon];
			}
			delete[] dW[ebon][abon];
		}
		delete[] dW[ebon];
	}
	delete[] dW;


	// Free the coefficients for the 4th order Adams-Bashforth and Adams-Moulton methods 
	////////////////////////////////////////////////////////////////////////////////////////

	delete[] AB4Const;
	delete[] AM4Const;


	// Free Other Memory
	/////////////////////////////

	Free_RK4();

}

void LTFP::Free_RK4()
{

	// Free Wigner Memory
	//////////////////////////////////////

	for (int abon = 0; abon < NumADOs; ++abon) {

		for (int bbon = 0; bbon < MeshQ; ++bbon) {

			delete[] W[abon][bbon];
			delete[] KOne[abon][bbon];
			delete[] KTwo[abon][bbon];
			delete[] KThree[abon][bbon];
			delete[] WBuf[abon][bbon];

		}

		delete[] W[abon];
		delete[] KOne[abon];
		delete[] KTwo[abon];
		delete[] KThree[abon];
		delete[] WBuf[abon];

	}

	delete[] W;
	delete[] KOne;
	delete[] KTwo;
	delete[] KThree;
	delete[] WBuf;

	// Free memory for the transition between the auxiliary WDFs
	//////////////////////////////////////////////////////////////////

	for (int abon = 0; abon < NumADOs; ++abon) {

		delete[] Goup[abon];
		delete[] Godown[abon];
		delete[] Subscript[abon];

	}

	delete[] Goup;
	delete[] Godown;
	delete[] Subscript;
	delete[] Sumscript;

	// Free memory for the position and the momentum at the discretized point
	////////////////////////////////////////////////////////////////////////////

	delete[] PVal;
	delete[] QVal;

	// Free memory for the Pade frequencies
	//////////////////////////////////////////

	for (int abon = 0; abon <= 2; ++abon) {

		delete[] DampExp[abon];

	}

	delete[] DampExp;
	delete[] PadeXi;
	delete[] PadeEta;


	// Free memory for the time-dependent parameters
	////////////////////////////////////////////////////////////////////////////

	for (int abon = 0; abon <= 2; ++abon) {

		delete[] PotenC[abon];

	}

	delete[] T;
	delete[] A;
	delete[] PotenC;



}


// Functions for output
//////////////////////////////////////////////////////////////////

void LTFP::GetWDF(std::ofstream& DistributionFile)
{

	for (int bbon = 0; bbon < MeshQ; ++bbon) {
		for (int cbon = 0; cbon < MeshP; ++cbon) {

			DistributionFile << std::setprecision(18) << QVal[bbon] << "," << PVal[cbon] << "," << W[0][bbon][cbon] << std::endl;

		}
	}

}

void LTFP::GetPositionDistribution(std::ofstream& DistributionFile)
{

	// Integrate WDF with regards to the momentum
	double BufProb;

	for (int bbon = 0; bbon < MeshQ; ++bbon) {

		BufProb = (W[0][bbon][0] + W[0][bbon][MeshQ - 1]) * 0.5;

		for (int cbon = 1; cbon < MeshP - 1; ++cbon) {
			BufProb += W[0][bbon][cbon];
		}

		BufProb *= dp;
		DistributionFile << std::setprecision(18) << QVal[bbon] << "," << BufProb << std::endl;

	}

}


// Compute the works
/////////////////////////////////////////////

void LTFP::ComputeWorks()
{

	double dWext;

	CalculateExpVal();

	// Compute the extensive variable X
	CurrentX = ExpQ;

	// Compute the internal energy
	CurrentU = ExpP2 / (2.0 * m) + PotenC[2][1] * ExpQ2 + PotenC[2][2] * ExpQ3 + PotenC[2][3] * ExpQ4;

	// Compute the works here
	Wint += (PreviousX + CurrentX) * 0.5 * (PotenC[2][0] - PotenC[0][0]);

	dWext = (PotenC[2][0] + PotenC[0][0]) * 0.5 * (PreviousX - CurrentX);
	Wext += dWext;

	TildeWint += (PreviousU + CurrentU) * 0.5 * (1.0 / T[2] - 1.0 / T[0]) + (PreviousX + CurrentX) * 0.5 * (PotenC[2][0] / T[2] - PotenC[0][0] / T[0]);
	TildeWext += (PreviousU + CurrentU) * 0.5 * (1.0 / T[2] - 1.0 / T[0]) - (PotenC[2][0] / T[2] + PotenC[0][0] / T[0]) * 0.5 * (CurrentX - PreviousX);

	QA += (CurrentU - PreviousU) - dWext;
	TildeQext += (1.0 / T[2] + 1.0 / T[0]) * 0.5 * (CurrentU - PreviousU) + (PotenC[2][0] / T[2] + PotenC[0][0] / T[0]) * 0.5 * (CurrentX - PreviousX);

	// Renew "PreviousU" and "PreviousX"
	PreviousU = CurrentU;
	PreviousX = CurrentX;

}


// Calculating the expectation values
/////////////////////////////////////////////

void LTFP::CalculateExpVal()
{
	double* BufNorm, * BufQ, * BufQ2, * BufQ3, * BufQ4, * BufP2;

	BufNorm = new double[MeshQ];
	BufQ = new double[MeshQ];
	BufQ2 = new double[MeshQ];
	BufQ3 = new double[MeshQ];
	BufQ4 = new double[MeshQ];
	BufP2 = new double[MeshP];

	// Compute the expectation values using the trapezoidal rule
	///////////////////////////////////////////////////////////////

	// Reset Variables
	Norm = 0.0;
	ExpQ = 0.0;
	ExpQ2 = 0.0;
	ExpQ3 = 0.0;
	ExpQ4 = 0.0;
	ExpP2 = 0.0;

#pragma omp parallel
	{

		double* xW;

#pragma omp for schedule(static)
		for (int bbon = 0; bbon < MeshQ; ++bbon) {

			xW = W[0][bbon];
			BufNorm[bbon] = (xW[0] + xW[MeshP - 1]) * 0.5;

			for (int cbon = 1; cbon < MeshP - 1; ++cbon) {
				BufNorm[bbon] += xW[cbon];
			}

			BufQ[bbon] = BufNorm[bbon] * QVal[bbon];
			BufQ2[bbon] = BufQ[bbon] * QVal[bbon];
			BufQ3[bbon] = BufQ2[bbon] * QVal[bbon];
			BufQ4[bbon] = BufQ3[bbon] * QVal[bbon];

		}

	}

	Norm = (BufNorm[0] + BufNorm[MeshQ - 1]) * 0.5;
	ExpQ = (BufQ[0] + BufQ[MeshQ - 1]) * 0.5;
	ExpQ2 = (BufQ2[0] + BufQ2[MeshQ - 1]) * 0.5;
	ExpQ3 = (BufQ3[0] + BufQ3[MeshQ - 1]) * 0.5;
	ExpQ4 = (BufQ4[0] + BufQ4[MeshQ - 1]) * 0.5;

	for (int bbon = 1; bbon < MeshQ - 1; ++bbon) {

		Norm += BufNorm[bbon];
		ExpQ += BufQ[bbon];
		ExpQ2 += BufQ2[bbon];
		ExpQ3 += BufQ3[bbon];
		ExpQ4 += BufQ4[bbon];

	}

	Norm *= dq * dp;
	ExpQ *= dq * dp / Norm;
	ExpQ2 *= dq * dp / Norm;
	ExpQ3 *= dq * dp / Norm;
	ExpQ4 *= dq * dp / Norm;

#pragma omp parallel for schedule(static)
	for (int cbon = 0; cbon < MeshP; ++cbon) {

		BufP2[cbon] = (W[0][0][cbon] + W[0][MeshQ - 1][cbon]) * 0.5;

		for (int bbon = 1; bbon < MeshQ - 1; ++bbon) {

			BufP2[cbon] += W[0][bbon][cbon];

		}

		BufP2[cbon] *= PVal[cbon] * PVal[cbon];

	}

	ExpP2 = (BufP2[0] + BufP2[MeshP - 1]) * 0.5;

	for (int cbon = 1; cbon < MeshP - 1; ++cbon) {

		ExpP2 += BufP2[cbon];

	}

	ExpP2 *= dq * dp / Norm;

	delete[] BufQ;
	delete[] BufQ2;
	delete[] BufQ3;
	delete[] BufQ4;
	delete[] BufP2;

}





double LTFP::GetExpP2()
{

	return ExpP2;

}


double LTFP::GetExpQ4()
{

	return ExpQ4;

}


double LTFP::GetExpQ3()
{

	return ExpQ3;

}


double LTFP::GetExpQ2()
{

	return ExpQ2;

}

double LTFP::GetExpQ()
{

	return ExpQ;

}


double LTFP::GetNorm()
{

	return Norm;

}

double LTFP::GetInternalEnergy()
{
	return CurrentU;
}

double LTFP::GetWint()
{
	return Wint;
}

double LTFP::GetWext()
{
	return Wext;
}

double LTFP::GetDLWint()
{
	return TildeWint;
}

double LTFP::GetDLWext()
{
	return TildeWext;
}

double LTFP::GetDLQext()
{
	return TildeQext;
}

double LTFP::GetQ()
{
	return QA;
}

// Operator Functions
//////////////////////////////////////////

void LTFP::DifferentiateWithP()
{
	// Differentiate the auxiliary WDFs with the momentum P
	///////////////////////////////////////////////////////////////

	{

		double* xW;
		double BufD = 1.0 / (12.0 * dp);

		for (int abon = 0; abon < NumADOs; ++abon) {

			for (int bbon = 0; bbon < MeshQ; ++bbon) {

				xW = W[abon][bbon];

				WBuf[abon][bbon][0] = (-xW[2] + 8.0 * xW[1]) * BufD;

				WBuf[abon][bbon][1] = (-xW[3] + 8.0 * (xW[2] - xW[0])) * BufD;

				for (int cbon = 2; cbon < MeshP - 2; ++cbon) {

					WBuf[abon][bbon][cbon] = (-(xW[cbon + 2] - xW[cbon - 2]) + 8.0 * (xW[cbon + 1] - xW[cbon - 1])) * BufD;

				}

				WBuf[abon][bbon][MeshP - 2] = (xW[MeshP - 4] + 8.0 * (xW[MeshP - 1] - xW[MeshP - 3])) * BufD;

				WBuf[abon][bbon][MeshP - 1] = (xW[MeshP - 3] - 8.0 * xW[MeshP - 2]) * BufD;

				// Renew "W"

				for (int cbon = 0; cbon < MeshP; ++cbon) {
					xW[cbon] = WBuf[abon][bbon][cbon];
				}

 			}

		}

	}

}

void LTFP::MultiplyQ()
{

	for (int abon = 0; abon < NumADOs; ++abon) {

		for (int bbon = 0; bbon < MeshQ; ++bbon) {
			
			for (int cbon = 0; cbon < MeshP; ++cbon) {

				W[abon][bbon][cbon] *= QVal[bbon];

			}

		}

	}

}




==> LTFP/LTFP/LTFP.h <==
#pragma once
#include "HEOMToolkit.h"
#include <fstream>
#include <math.h>
#include <omp.h>

#define ExpMethod

#ifndef LTFP_H
#define LTFP_H

class LTFP
{
public:

	// Public Variables
	////////////////////////////////////////////////

	// fundamental parameters //

	int N = 1; // the depth of the hierarchy
	int K = 1; // the number of the Pade frequencies
	
	int MeshQ = 64, MeshP = 64; // mesh size
	int DimU = 4; // dimension of the potential
	double dq = 0.25, dp = 0.25; // the mesh gap size
	double dt = 0.001; // one step time
	double m = 1.0; // mass of the subsystem particle


	// time-dependent parameters //

	double* A; // system-bath coupling strength
	double* T; // temperature of the attaching bath
	double** PotenC; // coefficients of the potential

private:

	// Private Variables
	////////////////////////////////////////////////

	int NumADOs; // the number of auxiliary Wigner distribution functions

	// Wigner Distribution Functions
	double*** W, *** KOne, *** KTwo, *** KThree, *** WBuf;

	// Data of the transition between the auxiliary Wigner distribution functions

	int** Goup; // the data of the destination of the transition to the deeper hierarchical element
	int** Godown; // the data of the destination of the transition to the shallower hierarchical element
	int** Subscript; // the subscript vector of each auxiliary WDF
	int* Sumscript; // the sum of the elements of the subscript vector

	// Value of the position and the momentum at the discretized point
	double* QVal, * PVal;

	// Variables for the predictor-corrector method
	double**** dW;
	int PCCounter;
	double* AB4Const, * AM4Const;

	// Pade Frequencies
	double* PadeXi, * PadeEta;
	double** DampExp;
	double FluctuationFactor;

	// Works
	double Wint, Wext, TildeWint, TildeWext;
	double TildeQext, QA;

	// Thermodynamic Properties
	double CurrentX, CurrentU, PreviousX, PreviousU;

	// Expectation Values
	double ExpQ, ExpQ2, ExpQ3, ExpQ4, ExpP2, Norm;

	// Constants

	const double MINUS_ONE_THIRD = -1.0 / 3.0;
	const double ONE_SIXTH = 1.0 / 6.0;
	const double PI = acos(-1.0); // pi

	// bool
	bool FirstStep = true;

public:

	// Public Functions
	////////////////////////////////////////////////

	void Setup_RK4(); // perform setup of the HEOM (using RK4)
	void Setup_PCM(); // perform setup of the HEOM (using the predictor-corrector method)

	// Time Evolution Functions
	void OneStepEvolution_RK4();
	void OneStepEvolution_PCM();

	// Functions for output
	void CalculateExpVal();

	double GetNorm();
	double GetExpQ();
	double GetExpQ2();
	double GetExpQ3();
	double GetExpQ4();
	double GetExpP2();

	double GetInternalEnergy();

	void GetWDF(std::ofstream& DistributionFile);
	void GetPositionDistribution(std::ofstream& DistributionFile);

	double GetWint();
	double GetWext();
	double GetDLWint();
	double GetDLWext();
	double GetDLQext();
	double GetQ();

	// Operator Functions
	void DifferentiateWithP();
	void MultiplyQ();

	// Reset Functions
	void ResetWigner(double Alpha, double Beta);
	void ResetPCCounter();
	void ResetWorks();

	// Free Function
	void Free_RK4();
	void Free_PCM();


private:

	// Private Functions
	////////////////////////////////////////////////

	// Functions for setup

	void GetWignerMemory();
	void GetWignerMemory_PCM();
	void SetWDF_Jump();
	void GetPQVal();
	void SetPadeFrequency();
	void GetDampExpMemory();
	void AllocateTDParameters();
	void SetPCConstants();
	
	// Functions for the time evolution
	void PartEvolution_RK4(double***& WResult, double***& WOne, double***& WTwo, double Alpha, int StepIndex); // for 4th order Runge-Kutta
	void PartEvolution_PC(double***& WResult, double***& WTwo, int StepIndex); // for the predictor-corrector method

	void InputDampExp();
	double PotentialDiff1(double q, int StepIndex);
	double PotentialDiff3(double q, int StepIndex);

	// Functions for Calculating the expectation values
	
	void ComputeWorks();


};



#endif



==> LTFP/LTFP/MAIN.cpp <==
#include "MAIN.h"
#include <fstream>
#include <iostream>
#include <iomanip>


using namespace std;

int main()
{

	LogFile.open("log.txt", std::ios::out);

#ifdef UseCUDA
	LogFile << "This is CUDA mode.\n" << endl;
#else
	LogFile << "This is CPU mode.\n" << endl;
#endif

	EquilibriumDistribution();

	LogFile.close();

	return 0;
}

void QuantumStirling()
{

	time(&StartTime);

	// Input Fundamental Parameters
	///////////////////////////////////////////

	H.N = 7; // the depth of the hierarchy
	H.K = 2; // the number of Pade frequencies

	// the distance between the neighbor discretized points
	H.dq = 0.3; // position 
	H.dp = 0.5; // momentum

	// the mesh size of the position and the momentum

	H.MeshQ = 64; // position
	H.MeshP = 64; // momentum

	// the dimension of the subsystem potential
	H.DimU = 4;

	// time per step
	H.dt = 0.001;

	H.Setup_PCM();
	H.ResetWigner(1.0, 1.0);
	H.ResetPCCounter();

	// open the output file
	DataFile.open("Data.csv", std::ios::out);
	DataFile << "Step, Time, Norm, E, T, Wint, Delta Planck, Delta Massieu" << endl;

	// Set Cycle Parameters
	//////////////////////////////////////////

	BetaHigh = 1.0;
	BetaLow = 1.5;

	EHigh = -0.5;
	ELow = -0.2;


	// Set the time parameters
	//////////////////////////////////////////

	tbon = 0;
	maxcount = 80000000;
	samp = 10000;
	NowTime = 0.0;

	CycleStep = 40000000;

	IntTauCounter = 0;

	Tau[0] = 10000.0;
	Tau[1] = 20000.0;
	Tau[2] = 30000.0;
	Tau[3] = 40000.0;

	IntTau[0] = 10000000;
	IntTau[1] = 20000000;
	IntTau[2] = 30000000;
	IntTau[3] = 40000000;

	DistributionSamp = 500000;
	WDFOutputStartStep = 40000000;
	FileCount = 0;

	for (tbon = 1; tbon <= maxcount; ++tbon) {

		SetParameters();

		H.OneStepEvolution_PCM();

		NowTime += H.dt;

		ShowResult();

		// Reset Time when each cycle finishes
		if (tbon % CycleStep == 0) {
			NowTime = 0.0;
		}

	}

	DataFile.close();

	H.Free_PCM();

	time(&EndTime);

	cout << EndTime - StartTime << " seconds" << endl;

}


void ShowResult()
{

	// Show Data

	if (tbon % samp == 0) {

		DataFile << setprecision(18) 
			<< tbon << "," << NowTime << "," << H.GetNorm() << "," << -H.PotenC[2][0] << "," 
			<< H.T[2] << "," << H.GetWint() << "," << H.GetDLWint() << "," << H.GetDLWext() << endl;

	}

	// Output Wigner Distribution Function

	if (tbon >= WDFOutputStartStep) {

		if (tbon % DistributionSamp == 0) {

#ifndef LinuxMode
			sprintf_s(FileName, "WDF%d.csv", FileCount);
#else
			sprintf(FileName, "WDF%d.csv", FileCount);
#endif

			DistributionFile.open(FileName, std::ios::out);
			H.GetWDF(DistributionFile);
			DistributionFile.close();

			++FileCount;

		}

	}

}

// Input the potential in the polynomial form at time "NTime"
//
// For example, if the potential is expressed as
// 
// U' (q , t) = 0.05 q^4 + 0.02 q^3 + 0.1 q^2 + 0.1 q ,
// 
// we input
// PotenC[3] = 0.05;
// PotenC[2] = 0.02;
// PotenC[1] = 0.1;
// PotenC[0] = 0.1;
//

void SetPotential(double NTime, double*& PotenC)
{
	PotenC[3] = 0.05;
	PotenC[2] = 0.02;
	PotenC[1] = 0.1;
	
	if (NTime < Tau[0]) {
		PotenC[0] = EHigh + (ELow - EHigh) * NTime / Tau[0];
	}
	else if (NTime < Tau[1]) {
		PotenC[0] = ELow;
	}
	else if (NTime < Tau[2]) {
		PotenC[0] = ELow + (EHigh - ELow) * (NTime - Tau[1]) / (Tau[2] - Tau[1]);
	}
	else if (NTime < Tau[3]) {
		PotenC[0] = EHigh;
	}
	else {
		PotenC[0] = EHigh;
	}

}

double FuncA(double NTime)
{

	// Input the system-bath coupling strength "A" at time "NTime"
	/////////////////////////////////////////////////////////////////////

	return 1.0;
}


double FuncT(double NTime)
{

	// Input the temperature of the bath attaching to the subsystem at time "NTime"
	///////////////////////////////////////////////////////////////////////////////////

	double BufT;

	if (NTime < Tau[0]) {
		BufT = 1.0 / BetaHigh;
	}
	else if (NTime < Tau[1]) {
		BufT = 1.0 / (BetaHigh + (BetaLow - BetaHigh) * (NTime - Tau[0]) / (Tau[1] - Tau[0]));
	}
	else if (NTime < Tau[2]) {
		BufT = 1.0 / BetaLow;
	}
	else if (NTime < Tau[3]) {
		BufT = 1.0 / (BetaLow + (BetaHigh - BetaLow) * (NTime - Tau[2]) / (Tau[3] - Tau[2]));
	}
	else {
		BufT = 1.0 / BetaHigh;
	}

	return BufT;

}


void SetParameters()
{
	double BufTime;

	for (int abon = 0; abon <= 2; ++abon) {

		BufTime = NowTime + (double)(abon) * H.dt * 0.5;

		SetPotential(BufTime, H.PotenC[abon]);
		H.A[abon] = FuncA(BufTime);
		H.T[abon] = FuncT(BufTime);

	}

}


void CorrelationFunction()
{

	double OmegaZero;
	int PulseStep;

	stringstream ResultStream;

	double* CF;
	int CFCounter;

	CF = new double[5001];
	CFCounter = 0;

	time(&StartTime);

	// Input Fundamental Parameters
	///////////////////////////////////////////

	H.N = 7; // the depth of the hierarchy
	H.K = 2; // the number of Pade frequencies

	// the distance between the neighbor discretized points
	H.dq = 0.3; // position 
	H.dp = 0.5; // momentum

	// the mesh size of the position and the momentum

	H.MeshQ = 64; // position
	H.MeshP = 64; // momentum

	// the dimension of the subsystem potential
	H.DimU = 2;

	// time per step
	H.dt = 0.001;

	// Output the parameters to the log file
	////////////////////////////////////////////////

	LogFile << "<Parameters>\n" << endl;
	LogFile << "N = " << H.N << endl;
	LogFile << "K = " << H.K << endl;
	LogFile << "dq = " << H.dq << endl;
	LogFile << "dp = " << H.dp << endl;
	LogFile << "Nq = " << H.MeshQ << endl;
	LogFile << "Np = " << H.MeshP << endl;
	LogFile << "dim(U) = " << H.DimU << endl;
	LogFile << "dt = " << H.dt << endl;
	LogFile << "\n" << endl;

	// Setup the LTFP object
	////////////////////////////////////////////////

	LogFile << "Setup starts!" << endl;

	H.Setup_PCM();
	H.ResetWigner(1.0, 1.0);
	H.ResetPCCounter();

	// Reset the output stream
	ResultStream.str("");

	tbon = 0;
	maxcount = 150000;
	samp = 10;
	NowTime = 0.0;

	PulseStep = 100000;

	// Input Constant Parameters
	///////////////////////////////////////////////

	OmegaZero = 1.0;

	for (int abon = 0; abon <= 2; ++abon) {

		H.A[abon] = 1.0;
		H.T[abon] = 1.0;

		H.PotenC[abon][0] = 0.0;
		H.PotenC[abon][1] = 0.5 * H.m * OmegaZero * OmegaZero;

	}

	// Main Loop
	////////////////////////////////////////////////

	LogFile << "Start the main loop." << endl;

	for (tbon = 1; tbon <= maxcount; ++tbon) {

		H.OneStepEvolution_PCM();

		NowTime += H.dt;

		// Add Pulse
		if (tbon == PulseStep) {

			H.MultiplyQ();

			H.CalculateExpVal();

			H.ResetPCCounter();

		}

		// Show Data
		if (tbon % samp == 0 && tbon >= PulseStep) {

			// Compute the correlation function (CF)
			CF[CFCounter] = H.GetExpQ() * H.GetNorm();

			ResultStream << setprecision(18)
				<< tbon << "," << NowTime << "," << H.GetNorm() << "," << -H.PotenC[2][0] << ","
				<< H.T[2] << "," << CF[CFCounter] << endl;
		
			++CFCounter;

		}

	}

	DataFile.open("Data.csv", std::ios::out);
	DataFile << ResultStream.str();
	DataFile.close();

	// Fourier Transformation of the LRF
	//////////////////////////////////////

	std::cout << "Fourier transformation starts!" << endl;
	LogFile << "Fourier transformation starts" << endl;

	{

		double omega, t;
		double CF_F;
		const double Delta = 0.02 / 3.0;

		DataFile.open("CF_omega.csv", std::ios::out);
		DataFile << "omega, CF[omega]" << endl;

		for (int abon = 0; abon <= 500; ++abon) {

			omega = 0.01 * (double)(abon);
			CF_F = 0.0;

			for (int bbon = 0; bbon < 2500; ++bbon) {

				t = 0.02 * (double)(bbon);

				CF_F += (CF[2 * bbon] * cos(omega * t) + 4.0 * CF[2 * bbon + 1] * cos(omega * (t + 0.01)) + CF[2 * bbon + 2] * cos(omega * (t + 0.02))) * Delta;

			}

			DataFile << setprecision(18) << omega << "," << CF_F << endl;

		}

		DataFile.close();

	}


	// Free LTFP object
	//////////////////////////////

	H.Free_PCM();

	time(&EndTime);

	delete[] CF;

	{
		time_t TimeDiff;

		TimeDiff = EndTime - StartTime;

		cout << TimeDiff << " seconds" << endl;
		LogFile << TimeDiff << " seconds" << endl;

	}

}


void LinearResponseFunction()
{

	double OmegaZero;
	int PulseStep;

	stringstream ResultStream;

	double* LRF;
	int LRFCounter;

	LRF = new double[5001];
	LRFCounter = 0;

	time(&StartTime);

	// Input Fundamental Parameters
	///////////////////////////////////////////

	H.N = 7; // the depth of the hierarchy
	H.K = 2; // the number of Pade frequencies

	// the distance between the neighbor discretized points
	H.dq = 0.3; // position 
	H.dp = 0.5; // momentum

	// the mesh size of the position and the momentum

	H.MeshQ = 64; // position
	H.MeshP = 64; // momentum

	// the dimension of the subsystem potential
	H.DimU = 2;

	// time per step
	H.dt = 0.001;

	// Output the parameters to the log file
	////////////////////////////////////////////////

	LogFile << "<Parameters>\n" << endl;
	LogFile << "N = " << H.N << endl;
	LogFile << "K = " << H.K << endl;
	LogFile << "dq = " << H.dq << endl;
	LogFile << "dp = " << H.dp << endl;
	LogFile << "Nq = " << H.MeshQ << endl;
	LogFile << "Np = " << H.MeshP << endl;
	LogFile << "dim(U) = " << H.DimU << endl;
	LogFile << "dt = " << H.dt << endl;
	LogFile << "\n" << endl;

	// Setup the LTFP object
	////////////////////////////////////////////////

	LogFile << "Start Setup!" << endl;

	H.Setup_PCM();
	H.ResetWigner(1.0, 1.0);
	H.ResetPCCounter();

	// Reset the output stream
	ResultStream.str("");

	tbon = 0;
	maxcount = 150000;
	samp = 10;
	NowTime = 0.0;

	PulseStep = 100000;

	// Input Constant Parameters
	///////////////////////////////////////////////

	OmegaZero = 1.0;

	for (int abon = 0; abon <= 2; ++abon) {

		H.A[abon] = 1.0;
		H.T[abon] = 1.0;

		H.PotenC[abon][0] = 0.0;
		H.PotenC[abon][1] = 0.5 * H.m * OmegaZero * OmegaZero;

	}

	// Main Loop
	////////////////////////////////////////////////

	LogFile << "The main loop starts!" << endl;

	for (tbon = 1; tbon <= maxcount; ++tbon) {

		H.OneStepEvolution_PCM();

		NowTime += H.dt;

		// Add Pulse
		if (tbon == PulseStep) {

			H.DifferentiateWithP();

			H.ResetPCCounter();

		}

		// Show Data
		if (tbon % samp == 0 && tbon >= PulseStep) {

			// Compute the linear response function (LRF)
			LRF[LRFCounter] = -H.GetExpQ() * H.GetNorm();

			ResultStream << setprecision(18)
				<< tbon << "," << NowTime << "," << H.GetNorm() << "," << -H.PotenC[2][0] << ","
				<< H.T[2] << "," << LRF[LRFCounter] << endl;

			++LRFCounter;

		}

	}

	DataFile.open("Data.csv", std::ios::out);
	DataFile << ResultStream.str();
	DataFile.close();

	// Fourier Transformation of the LRF
	//////////////////////////////////////

	std::cout << "Fourier transformation starts!" << endl;
	LogFile << "Fourier transformation starts!" << endl;

	{

		double omega, t;
		double LRF_Re, LRF_Im;
		const double Delta = 0.01 / 3.0;

		DataFile.open("RLF_omega.csv", std::ios::out);
		DataFile << "omega, LRF_Re, LRF_Im" << endl;

		for (int abon = 0; abon <= 500; ++abon) {

			omega = 0.01 * (double)(abon);
			LRF_Re = 0.0;
			LRF_Im = 0.0;

			for (int bbon = 0; bbon < 2500; ++bbon) {

				t = 0.02 * (double)(bbon);

				LRF_Re += (LRF[2 * bbon] * cos(omega * t) + 4.0 * LRF[2 * bbon + 1] * cos(omega * (t + 0.01)) + LRF[2 * bbon + 2] * cos(omega * (t + 0.02))) * Delta;
				LRF_Im += (LRF[2 * bbon] * sin(omega * t) + 4.0 * LRF[2 * bbon + 1] * sin(omega * (t + 0.01)) + LRF[2 * bbon + 2] * sin(omega * (t + 0.02))) * Delta;

			}

			DataFile << omega << "," << LRF_Re << "," << LRF_Im << endl;

		}

		DataFile.close();

	}


	// Free LTFP object
	//////////////////////////////

	H.Free_PCM();

	time(&EndTime);

	delete[] LRF;

	{
		time_t TimeDiff;

		TimeDiff = EndTime - StartTime;

		cout << TimeDiff << " seconds" << endl;
		LogFile << TimeDiff << " seconds" << endl;

	}

}


void EquilibriumDistribution()
{

	double OmegaZero;

	time(&StartTime);

	// Input Fundamental Parameters
	///////////////////////////////////////////

	H.N = 7; // the depth of the hierarchy
	H.K = 2; // the number of Pade frequencies

	// the distance between the neighbor discretized points
	H.dq = 0.3; // position 
	H.dp = 0.5; // momentum

	// the mesh size of the position and the momentum

	H.MeshQ = 64; // position
	H.MeshP = 64; // momentum

	// the dimension of the subsystem potential
	H.DimU = 2;

	// time per step
	H.dt = 0.001;

	// Output the parameters to the log file
	////////////////////////////////////////////////

	LogFile << "<Parameters>\n" << endl;
	LogFile << "N = " << H.N << endl;
	LogFile << "K = " << H.K << endl;
	LogFile << "dq = " << H.dq << endl;
	LogFile << "dp = " << H.dp << endl;
	LogFile << "Nq = " << H.MeshQ << endl;
	LogFile << "Np = " << H.MeshP << endl;
	LogFile << "dim(U) = " << H.DimU << endl;
	LogFile << "dt = " << H.dt << endl;
	LogFile << "\n" << endl;

	// Setup the LTFP object
	////////////////////////////////////////////////

	LogFile << "Setup starts!" << endl;

	H.Setup_PCM();
	H.ResetWigner(1.0, 1.0);
	H.ResetPCCounter();

	// open the output file
	DataFile.open("Data.csv", std::ios::out);
	DataFile << "Step, Time, Norm, E, T, <x2>" << endl;

	tbon = 0;
	maxcount = 100000;
	samp = 1000;
	NowTime = 0.0;

	// Input Constant Parameters
	///////////////////////////////////////////////

	OmegaZero = 1.0;

	for (int abon = 0; abon <= 2; ++abon) {

		H.A[abon] = 1.0;
		H.T[abon] = 1.0;

		H.PotenC[abon][0] = 0.0;
		H.PotenC[abon][1] = 0.5 * H.m * OmegaZero * OmegaZero;

	}

	// Main Loop
	////////////////////////////////////////////////

	LogFile << "The main loop starts!" << endl;

	for (tbon = 1; tbon <= maxcount; ++tbon) {

		H.OneStepEvolution_PCM();

		NowTime += H.dt;

		// Show Data
		if (tbon % samp == 0) {

			DataFile << setprecision(18)
				<< tbon << "," << NowTime << "," << H.GetNorm() << "," << -H.PotenC[2][0] << ","
				<< H.T[2] << "," << H.GetExpQ2() << endl;

		}

	}

	DataFile.close();

	// Output Position Distribution Function
	/////////////////////////////////////////////////

	DistributionFile.open("PDF.csv", std::ios::out);
	H.GetPositionDistribution(DistributionFile);
	DistributionFile.close();

	// Free LTFP object
	//////////////////////////////

	H.Free_PCM();

	time(&EndTime);

	{
		time_t TimeDiff;

		TimeDiff = EndTime - StartTime;

		cout << TimeDiff << " seconds" << endl;
		LogFile << TimeDiff << " seconds" << endl;

	}

}


==> LTFP/LTFP/MAIN.h <==
#pragma once

//#define UseCUDA
//#define LinuxMode

#include <fstream>
#include <sstream>
#include <time.h>

#ifdef UseCUDA

#include "CUDA_LTFP.cuh"
CUDA_LTFP H;

#else

#include "LTFP.h"
LTFP H;

#endif

// Variables
///////////////////////////////////

int FileCount;
long long DistributionSamp;
char FileName[50]; // Filename variable

int WDFOutputStartStep;

// Parameters for the cycle
double ELow, EHigh;
double BetaLow, BetaHigh;

int CycleStep; // Step per cycle

// Time parameters
long long tbon, maxcount, samp;
double NowTime;

double Tau[6];
long long IntTau[6];
int IntTauCounter;

// the stream objects for the output datafile
std::ofstream DataFile;
std::ofstream DistributionFile;
std::ofstream LogFile;

// measuring the time
time_t StartTime, EndTime;

// Functions
////////////////////////////////

void ShowResult();

void SetParameters();
double FuncA(double NTime);
double FuncT(double NTime);
void SetPotential(double NTime, double*& PotenC);

void QuantumStirling();

// Non-Markovian Test
////////////////////////////////

void EquilibriumDistribution();
void LinearResponseFunction();
void CorrelationFunction();



